Customizing ML Predictions for Online Algorithms

A popular line of recent research incorporates ML advice in the design of online algorithms to improve their performance in typical instances. These papers treat the ML algorithm as a black-box, and redesign online algorithms to take advantage of ML predictions. In this paper, we ask the complementary question: can we redesign ML algorithms to provide better predictions for online algorithms? We explore this question in the context of the classic rent-or-buy problem, and show that incorporating optimization benchmarks in ML loss functions leads to significantly better performance, while maintaining a worst-case adversarial result when the advice is completely wrong. We support this finding both through theoretical bounds and numerical simulations.

==> Customizing ML Predictions for Online Algorithms [ArXiv]/Experiments-Code/General_vs_Margin.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 244,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from sklearn.svm import LinearSVC\n",
    "from sklearn.model_selection import train_test_split\n",
    "import matplotlib.pyplot as plt\n",
    "import random"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 245,
   "metadata": {},
   "outputs": [],
   "source": [
    "def choose_hyperplane(d):\n",
    "    sig = 1/np.sqrt(d)\n",
    "    return np.random.normal(0, sig, size=(d))\n",
    "\n",
    "def f(x):\n",
    "    return 2/(1+np.exp(-x))\n",
    "\n",
    "def create_ds(W, d, N, method=1):\n",
    "    alpha = 0.66\n",
    "    ds=[]\n",
    "    Y = []\n",
    "    Z = []\n",
    "    sig = 1/np.sqrt(d)\n",
    "    \n",
    "    for i in range(N):\n",
    "        x1 = np.random.normal(0,sig,size=(d))\n",
    "        x2 = create_along_W(W)\n",
    "        if(np.random.uniform(0,1)<alpha):\n",
    "            x=x1\n",
    "        else:\n",
    "            x=x2\n",
    "        val = np.dot(W,x)\n",
    "        z = int(val>=0)\n",
    "        if(method==1):\n",
    "            if(z==1):\n",
    "                y = np.random.uniform(1,2)\n",
    "            else:\n",
    "                y=np.random.uniform(0,1)\n",
    "        else:\n",
    "            y = f(val)\n",
    "        ds.append(x)\n",
    "        Y.append(y)\n",
    "        Z.append(z)\n",
    "    \n",
    "    return np.array(ds), np.array(Y), np.array(Z)\n",
    "            \n",
    "    \n",
    "def create_along_W(W):\n",
    "    beta = np.random.uniform(-1,1)\n",
    "    noise = np.random.normal(0,1/np.sqrt(d),size=(d))\n",
    "    return beta*np.reshape(W, (d)) + noise \n",
    "\n",
    "def g(theta, y):\n",
    "        opt = min(1,y)\n",
    "        if(theta>y):\n",
    "            alg = y\n",
    "        else:\n",
    "            alg = (1+theta)\n",
    "        \n",
    "        return alg/opt\n",
    "\n",
    "def cr(theta, Y):\n",
    "    CR = []\n",
    "    if(len(theta)!=len(Y)):\n",
    "        print('ERRROR!!!!!!!!!\\n\\n')\n",
    "    for i in range(len(theta)):\n",
    "        CR.append(g(theta[i],Y[i]))\n",
    "    \n",
    "    CR = np.array(CR)\n",
    "    return np.mean(CR)\n",
    "\n",
    "\n",
    "def create_theta(Z_pred, p , eps):\n",
    "    thet = []\n",
    "    for i in range(len(Z_pred)):\n",
    "        if(Z_pred[i]==1):\n",
    "            thet.append(np.sqrt(eps)*p)\n",
    "        else:\n",
    "            thet.append(1)\n",
    "            \n",
    "    return np.array(thet)\n",
    "    \n",
    "\n",
    "def grad(Z_pred, Y, eps, p):\n",
    "    delta = 0.0000001\n",
    "    err_1 = err_eps(Z_pred, Y, eps, p-delta)\n",
    "    err_2 = err_eps(Z_pred, Y, eps, p+delta)\n",
    "    \n",
    "    return (err_2 - err_1)/(2*delta)\n",
    "\n",
    "\n",
    "\n",
    "def err_eps(Z_pred, Y, eps, p, limit=250):\n",
    "    if(len(Z_pred)<=limit):\n",
    "        theta = create_theta(Z_pred, p, eps)\n",
    "        err_old = cr(theta, Y) - 1\n",
    "    else:\n",
    "        idx = (np.random.choice(len(Z_pred), size=limit, replace=False))\n",
    "        theta = create_theta(Z_pred[idx], p, eps)\n",
    "        err_old = cr(theta, Y[idx])\n",
    "    \n",
    "    return err_old\n",
    "\n",
    "def optimize(Z_pred, Y, eps, start):\n",
    "    eta = 1\n",
    "    p=start\n",
    "    del_err = 10\n",
    "    n_iter = 0\n",
    "    g=10\n",
    "    vals = []\n",
    "    while(abs(g)>0.0001 and n_iter<100):\n",
    "        err_old = err_eps(Z_pred, Y, eps, p)\n",
    "        vals.append((err_old,p))\n",
    "        g = grad(Z_pred, Y, eps, p)\n",
    "        p = p - eta*g\n",
    "        \n",
    "        if(p<0.00001):\n",
    "            p = p + eta*g\n",
    "            break\n",
    "        \n",
    "        err_new = err_eps(Z_pred, Y, eps, p)\n",
    "        del_err = err_old-err_new\n",
    "        n_iter+=1\n",
    "    \n",
    "    return min(vals)\n",
    "\n",
    "    \n",
    "def gen_method(test_set, pac_learner, X,Y,Z, eps):\n",
    "    Z_pred = pac_learner.predict(X)\n",
    "    p_list = []\n",
    "    param = [10**i for i in range(-4,4)]\n",
    "    for st in param:\n",
    "        xx = optimize(Z_pred, Y, eps,st)\n",
    "        p_list.append(xx)\n",
    "    p = min(p_list)[1]\n",
    "    \n",
    "    return create_theta(pac_learner.predict(test_set), p, eps), p\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 247,
   "metadata": {},
   "outputs": [],
   "source": [
    "#choosing hyperplane\n",
    "sample_size=10**4\n",
    "d=100\n",
    "W = choose_hyperplane(d)\n",
    "\n",
    "train_X, train_Y, train_Z = create_ds(W,d,sample_size,method = 0)\n",
    "ts_X, ts_Y, ts_Z = create_ds(W,d,5*10**2,method=0)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 248,
   "metadata": {},
   "outputs": [],
   "source": [
    "R_N = [100*x for x in range(5,25)]\n",
    "n_experiments=100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 249,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\ProgramData\\Anaconda3\\lib\\site-packages\\sklearn\\utils\\validation.py:578: DataConversionWarning: A column-vector y was passed when a 1d array was expected. Please change the shape of y to (n_samples, ), for example using ravel().\n",
      "  y = column_or_1d(y, warn=True)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Experiment Number : 1 over\n",
      "\n",
      "\n",
      "Experiment Number : 2 over\n",
      "\n",
      "\n",
      "Experiment Number : 3 over\n",
      "\n",
      "\n",
      "Experiment Number : 4 over\n",
      "\n",
      "\n",
      "Experiment Number : 5 over\n",
      "\n",
      "\n",
      "Experiment Number : 6 over\n",
      "\n",
      "\n",
      "Experiment Number : 7 over\n",
      "\n",
      "\n",
      "Experiment Number : 8 over\n",
      "\n",
      "\n",
      "Experiment Number : 9 over\n",
      "\n",
      "\n",
      "Experiment Number : 10 over\n",
      "\n",
      "\n",
      "Experiment Number : 11 over\n",
      "\n",
      "\n",
      "Experiment Number : 12 over\n",
      "\n",
      "\n",
      "Experiment Number : 13 over\n",
      "\n",
      "\n",
      "Experiment Number : 14 over\n",
      "\n",
      "\n",
      "Experiment Number : 15 over\n",
      "\n",
      "\n",
      "Experiment Number : 16 over\n",
      "\n",
      "\n",
      "Experiment Number : 17 over\n",
      "\n",
      "\n",
      "Experiment Number : 18 over\n",
      "\n",
      "\n",
      "Experiment Number : 19 over\n",
      "\n",
      "\n",
      "Experiment Number : 20 over\n",
      "\n",
      "\n",
      "Experiment Number : 21 over\n",
      "\n",
      "\n",
      "Experiment Number : 22 over\n",
      "\n",
      "\n",
      "Experiment Number : 23 over\n",
      "\n",
      "\n",
      "Experiment Number : 24 over\n",
      "\n",
      "\n",
      "Experiment Number : 25 over\n",
      "\n",
      "\n",
      "Experiment Number : 26 over\n",
      "\n",
      "\n",
      "Experiment Number : 27 over\n",
      "\n",
      "\n",
      "Experiment Number : 28 over\n",
      "\n",
      "\n",
      "Experiment Number : 29 over\n",
      "\n",
      "\n",
      "Experiment Number : 30 over\n",
      "\n",
      "\n",
      "Experiment Number : 31 over\n",
      "\n",
      "\n",
      "Experiment Number : 32 over\n",
      "\n",
      "\n",
      "Experiment Number : 33 over\n",
      "\n",
      "\n",
      "Experiment Number : 34 over\n",
      "\n",
      "\n",
      "Experiment Number : 35 over\n",
      "\n",
      "\n",
      "Experiment Number : 36 over\n",
      "\n",
      "\n",
      "Experiment Number : 37 over\n",
      "\n",
      "\n",
      "Experiment Number : 38 over\n",
      "\n",
      "\n",
      "Experiment Number : 39 over\n",
      "\n",
      "\n",
      "Experiment Number : 40 over\n",
      "\n",
      "\n",
      "Experiment Number : 41 over\n",
      "\n",
      "\n",
      "Experiment Number : 42 over\n",
      "\n",
      "\n",
      "Experiment Number : 43 over\n",
      "\n",
      "\n",
      "Experiment Number : 44 over\n",
      "\n",
      "\n",
      "Experiment Number : 45 over\n",
      "\n",
      "\n",
      "Experiment Number : 46 over\n",
      "\n",
      "\n",
      "Experiment Number : 47 over\n",
      "\n",
      "\n",
      "Experiment Number : 48 over\n",
      "\n",
      "\n",
      "Experiment Number : 49 over\n",
      "\n",
      "\n",
      "Experiment Number : 50 over\n",
      "\n",
      "\n",
      "Experiment Number : 51 over\n",
      "\n",
      "\n",
      "Experiment Number : 52 over\n",
      "\n",
      "\n",
      "Experiment Number : 53 over\n",
      "\n",
      "\n",
      "Experiment Number : 54 over\n",
      "\n",
      "\n",
      "Experiment Number : 55 over\n",
      "\n",
      "\n",
      "Experiment Number : 56 over\n",
      "\n",
      "\n",
      "Experiment Number : 57 over\n",
      "\n",
      "\n",
      "Experiment Number : 58 over\n",
      "\n",
      "\n",
      "Experiment Number : 59 over\n",
      "\n",
      "\n",
      "Experiment Number : 60 over\n",
      "\n",
      "\n",
      "Experiment Number : 61 over\n",
      "\n",
      "\n",
      "Experiment Number : 62 over\n",
      "\n",
      "\n",
      "Experiment Number : 63 over\n",
      "\n",
      "\n",
      "Experiment Number : 64 over\n",
      "\n",
      "\n",
      "Experiment Number : 65 over\n",
      "\n",
      "\n",
      "Experiment Number : 66 over\n",
      "\n",
      "\n",
      "Experiment Number : 67 over\n",
      "\n",
      "\n",
      "Experiment Number : 68 over\n",
      "\n",
      "\n",
      "Experiment Number : 69 over\n",
      "\n",
      "\n",
      "Experiment Number : 70 over\n",
      "\n",
      "\n",
      "Experiment Number : 71 over\n",
      "\n",
      "\n",
      "Experiment Number : 72 over\n",
      "\n",
      "\n",
      "Experiment Number : 73 over\n",
      "\n",
      "\n",
      "Experiment Number : 74 over\n",
      "\n",
      "\n",
      "Experiment Number : 75 over\n",
      "\n",
      "\n",
      "Experiment Number : 76 over\n",
      "\n",
      "\n",
      "Experiment Number : 77 over\n",
      "\n",
      "\n",
      "Experiment Number : 78 over\n",
      "\n",
      "\n",
      "Experiment Number : 79 over\n",
      "\n",
      "\n",
      "Experiment Number : 80 over\n",
      "\n",
      "\n",
      "Experiment Number : 81 over\n",
      "\n",
      "\n",
      "Experiment Number : 82 over\n",
      "\n",
      "\n",
      "Experiment Number : 83 over\n",
      "\n",
      "\n",
      "Experiment Number : 84 over\n",
      "\n",
      "\n",
      "Experiment Number : 85 over\n",
      "\n",
      "\n",
      "Experiment Number : 86 over\n",
      "\n",
      "\n",
      "Experiment Number : 87 over\n",
      "\n",
      "\n",
      "Experiment Number : 88 over\n",
      "\n",
      "\n",
      "Experiment Number : 89 over\n",
      "\n",
      "\n",
      "Experiment Number : 90 over\n",
      "\n",
      "\n",
      "Experiment Number : 91 over\n",
      "\n",
      "\n",
      "Experiment Number : 92 over\n",
      "\n",
      "\n",
      "Experiment Number : 93 over\n",
      "\n",
      "\n",
      "Experiment Number : 94 over\n",
      "\n",
      "\n",
      "Experiment Number : 95 over\n",
      "\n",
      "\n",
      "Experiment Number : 96 over\n",
      "\n",
      "\n",
      "Experiment Number : 97 over\n",
      "\n",
      "\n",
      "Experiment Number : 98 over\n",
      "\n",
      "\n",
      "Experiment Number : 99 over\n",
      "\n",
      "\n",
      "Experiment Number : 100 over\n",
      "\n",
      "\n"
     ]
    }
   ],
   "source": [
    "cr_gen_mega = []\n",
    "eps_gen_mega=[]\n",
    "prev=1\n",
    "for i in range(n_experiments):\n",
    "    cr_gen = []\n",
    "    err_gen = []\n",
    "    for N in R_N:\n",
    "        idx = (np.random.choice(train_X.shape[0], size=2*N, replace=False))\n",
    "        X = train_X[idx,:]\n",
    "        Y = train_Y[idx]\n",
    "        Z = train_Z[idx]\n",
    "#         print(X.shape)\n",
    "        X_train, X_val, Y_train, Y_val, Z_train, Z_val = train_test_split(X,Y,Z, test_size=0.5, random_state=42)\n",
    "        X_train = np.array(X_train)\n",
    "        Z_train = np.array(Z_train)\n",
    "        Z_train = Z_train.reshape((len(Z_train),1))\n",
    "#         print(Z_train.shape,X_train.shape)\n",
    "        pac_gen = LinearSVC()\n",
    "        pac_gen.fit(X_train, Z_train)\n",
    "        eps = 1 - pac_gen.score(X_train, Z_train)\n",
    "        theta, prev = gen_method(ts_X, pac_gen, X_val, Y_val, Z_val, eps)\n",
    "        cr_gen.append(cr(theta, ts_Y)-1)\n",
    "        err_gen.append(1 - pac_gen.score(ts_X,ts_Z) )\n",
    "#         print(\"Value of param p = \" + str(prev))\n",
    "    cr_gen_mega.append(cr_gen)\n",
    "    eps_gen_mega.append(err_gen)\n",
    "    print('Experiment Number : ' + str(i+1) + ' over\\n\\n')\n",
    "cr_g = np.array(cr_gen_mega)\n",
    "eps_g = np.array(eps_gen_mega)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 250,
   "metadata": {},
   "outputs": [],
   "source": [
    "def err_means(a):\n",
    "    mu = np.mean(a, axis=0)\n",
    "    err = np.std(a, axis=0)\n",
    "    return mu,err\n",
    "\n",
    "cr_gen_mean, cr_gen_err = err_means(cr_g)\n",
    "eps_gen_mean, eps_gen_err = err_means(eps_g)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 252,
   "metadata": {},
   "outputs": [],
   "source": [
    "def filter_samples(X,Y,Z, delta):\n",
    "    N = len(Y)\n",
    "    new_X = []\n",
    "    new_Y = []\n",
    "    new_Z = []\n",
    "    for i in range(N):\n",
    "        if abs(Y[i]-1) > delta:\n",
    "            new_X.append(X[i])\n",
    "            new_Y.append(Y[i])\n",
    "            new_Z.append(Z[i])\n",
    "    new_Z = np.array(new_Z)\n",
    "    return np.array(new_X), np.array(new_Y), np.reshape(new_Z, (len(new_Z),1))\n",
    "\n",
    "\n",
    "def err_delta(X_train, Y_train, Z_train, X_val, Y_val, Z_val, delta, limit=250):\n",
    "    \n",
    "    if(len(X_train)<=limit or limit==0):\n",
    "        nX,nY,nZ = filter_samples(X_train, Y_train, Z_train, delta)\n",
    "    else:\n",
    "        idx = (np.random.choice(X_train.shape[0], size=limit, replace=False))\n",
    "        X = X_train[idx,:]\n",
    "        Y = Y_train[idx]\n",
    "        Z = Z_train[idx]\n",
    "        nX,nY,nZ = filter_samples(X,Y,Z, delta)\n",
    "    \n",
    "    if(abs(sum(nZ))==len(nZ)):\n",
    "        return 0.1\n",
    "    pac_marg = LinearSVC()\n",
    "    pac_marg.fit(nX, nZ)\n",
    "    theta = create_theta_marg(pac_marg, X_val, delta)\n",
    "    err = cr(theta, Y_val)-1\n",
    "    return err\n",
    "\n",
    "def grad_delta(X_train, Y_train, Z_train, X_val, Y_val, Z_val, delta):\n",
    "    change = 0.000001\n",
    "    delta1 = delta-change\n",
    "    delta2 = delta+change\n",
    "    err1 =  err_delta(X_train, Y_train, Z_train, X_val, Y_val, Z_val, delta1)\n",
    "    err2 =  err_delta(X_train, Y_train, Z_train, X_val, Y_val, Z_val, delta2)\n",
    "    return (err2 - err1)/(2*change)\n",
    "\n",
    "def optimize_delta(X_train, Y_train, Z_train, X_val, Y_val, Z_val,start):\n",
    "    delta=start\n",
    "    g = grad_delta(X_train, Y_train, Z_train, X_val, Y_val, Z_val, delta)\n",
    "    n_iter = 1\n",
    "    vals=[]\n",
    "    err = err_delta(X_train, Y_train, Z_train, X_val, Y_val, Z_val, delta)\n",
    "    vals.append((err, delta))\n",
    "    N1 = len(X_val)\n",
    "    tau = 0.05/(N1**0.25)\n",
    "    while(abs(g)>0.01 and n_iter<20 and err>0.01):\n",
    "        eta = (start*0.1)/(n_iter+2)\n",
    "        delta = delta-eta*g\n",
    "        if(delta>tau):\n",
    "            delta = tau\n",
    "            break\n",
    "        if(delta<0.000001):\n",
    "            delta=0.000001\n",
    "            break\n",
    "            \n",
    "        g = grad_delta(X_train, Y_train, Z_train, X_val, Y_val, Z_val, delta)\n",
    "        n_iter+=1\n",
    "        err = err_delta(X_train, Y_train, Z_train, X_val, Y_val, Z_val, delta)\n",
    "        vals.append((err, delta))\n",
    "#     print(min(vals)[1])\n",
    "    vals.sort()\n",
    "    return vals[0]\n",
    "\n",
    "def create_theta_marg(pac_marg, test_set, delta):\n",
    "    N = len(test_set)\n",
    "    thet=[]\n",
    "    Z_pred = pac_marg.predict(test_set)\n",
    "    for i in range(N):\n",
    "        if(Z_pred[i]==1):\n",
    "            thet.append(delta)\n",
    "        else:\n",
    "            thet.append(1+delta)\n",
    "    return np.array(thet)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 253,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\ProgramData\\Anaconda3\\lib\\site-packages\\sklearn\\utils\\validation.py:578: DataConversionWarning: A column-vector y was passed when a 1d array was expected. Please change the shape of y to (n_samples, ), for example using ravel().\n",
      "  y = column_or_1d(y, warn=True)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Experiment Number : 1 over\n",
      "\n",
      "\n",
      "Experiment Number : 2 over\n",
      "\n",
      "\n",
      "Experiment Number : 3 over\n",
      "\n",
      "\n",
      "Experiment Number : 4 over\n",
      "\n",
      "\n",
      "Experiment Number : 5 over\n",
      "\n",
      "\n",
      "Experiment Number : 6 over\n",
      "\n",
      "\n",
      "Experiment Number : 7 over\n",
      "\n",
      "\n",
      "Experiment Number : 8 over\n",
      "\n",
      "\n",
      "Experiment Number : 9 over\n",
      "\n",
      "\n",
      "Experiment Number : 10 over\n",
      "\n",
      "\n",
      "Experiment Number : 11 over\n",
      "\n",
      "\n",
      "Experiment Number : 12 over\n",
      "\n",
      "\n",
      "Experiment Number : 13 over\n",
      "\n",
      "\n",
      "Experiment Number : 14 over\n",
      "\n",
      "\n",
      "Experiment Number : 15 over\n",
      "\n",
      "\n",
      "Experiment Number : 16 over\n",
      "\n",
      "\n",
      "Experiment Number : 17 over\n",
      "\n",
      "\n",
      "Experiment Number : 18 over\n",
      "\n",
      "\n",
      "Experiment Number : 19 over\n",
      "\n",
      "\n",
      "Experiment Number : 20 over\n",
      "\n",
      "\n",
      "Experiment Number : 21 over\n",
      "\n",
      "\n",
      "Experiment Number : 22 over\n",
      "\n",
      "\n",
      "Experiment Number : 23 over\n",
      "\n",
      "\n",
      "Experiment Number : 24 over\n",
      "\n",
      "\n",
      "Experiment Number : 25 over\n",
      "\n",
      "\n",
      "Experiment Number : 26 over\n",
      "\n",
      "\n",
      "Experiment Number : 27 over\n",
      "\n",
      "\n",
      "Experiment Number : 28 over\n",
      "\n",
      "\n",
      "Experiment Number : 29 over\n",
      "\n",
      "\n",
      "Experiment Number : 30 over\n",
      "\n",
      "\n",
      "Experiment Number : 31 over\n",
      "\n",
      "\n",
      "Experiment Number : 32 over\n",
      "\n",
      "\n",
      "Experiment Number : 33 over\n",
      "\n",
      "\n",
      "Experiment Number : 34 over\n",
      "\n",
      "\n",
      "Experiment Number : 35 over\n",
      "\n",
      "\n",
      "Experiment Number : 36 over\n",
      "\n",
      "\n",
      "Experiment Number : 37 over\n",
      "\n",
      "\n",
      "Experiment Number : 38 over\n",
      "\n",
      "\n",
      "Experiment Number : 39 over\n",
      "\n",
      "\n",
      "Experiment Number : 40 over\n",
      "\n",
      "\n",
      "Experiment Number : 41 over\n",
      "\n",
      "\n",
      "Experiment Number : 42 over\n",
      "\n",
      "\n",
      "Experiment Number : 43 over\n",
      "\n",
      "\n",
      "Experiment Number : 44 over\n",
      "\n",
      "\n",
      "Experiment Number : 45 over\n",
      "\n",
      "\n",
      "Experiment Number : 46 over\n",
      "\n",
      "\n",
      "Experiment Number : 47 over\n",
      "\n",
      "\n",
      "Experiment Number : 48 over\n",
      "\n",
      "\n",
      "Experiment Number : 49 over\n",
      "\n",
      "\n",
      "Experiment Number : 50 over\n",
      "\n",
      "\n",
      "Experiment Number : 51 over\n",
      "\n",
      "\n",
      "Experiment Number : 52 over\n",
      "\n",
      "\n",
      "Experiment Number : 53 over\n",
      "\n",
      "\n",
      "Experiment Number : 54 over\n",
      "\n",
      "\n",
      "Experiment Number : 55 over\n",
      "\n",
      "\n",
      "Experiment Number : 56 over\n",
      "\n",
      "\n",
      "Experiment Number : 57 over\n",
      "\n",
      "\n",
      "Experiment Number : 58 over\n",
      "\n",
      "\n",
      "Experiment Number : 59 over\n",
      "\n",
      "\n",
      "Experiment Number : 60 over\n",
      "\n",
      "\n",
      "Experiment Number : 61 over\n",
      "\n",
      "\n",
      "Experiment Number : 62 over\n",
      "\n",
      "\n",
      "Experiment Number : 63 over\n",
      "\n",
      "\n",
      "Experiment Number : 64 over\n",
      "\n",
      "\n",
      "Experiment Number : 65 over\n",
      "\n",
      "\n",
      "Experiment Number : 66 over\n",
      "\n",
      "\n",
      "Experiment Number : 67 over\n",
      "\n",
      "\n",
      "Experiment Number : 68 over\n",
      "\n",
      "\n",
      "Experiment Number : 69 over\n",
      "\n",
      "\n",
      "Experiment Number : 70 over\n",
      "\n",
      "\n",
      "Experiment Number : 71 over\n",
      "\n",
      "\n",
      "Experiment Number : 72 over\n",
      "\n",
      "\n",
      "Experiment Number : 73 over\n",
      "\n",
      "\n",
      "Experiment Number : 74 over\n",
      "\n",
      "\n",
      "Experiment Number : 75 over\n",
      "\n",
      "\n",
      "Experiment Number : 76 over\n",
      "\n",
      "\n",
      "Experiment Number : 77 over\n",
      "\n",
      "\n",
      "Experiment Number : 78 over\n",
      "\n",
      "\n",
      "Experiment Number : 79 over\n",
      "\n",
      "\n",
      "Experiment Number : 80 over\n",
      "\n",
      "\n",
      "Experiment Number : 81 over\n",
      "\n",
      "\n",
      "Experiment Number : 82 over\n",
      "\n",
      "\n",
      "Experiment Number : 83 over\n",
      "\n",
      "\n",
      "Experiment Number : 84 over\n",
      "\n",
      "\n",
      "Experiment Number : 85 over\n",
      "\n",
      "\n",
      "Experiment Number : 86 over\n",
      "\n",
      "\n",
      "Experiment Number : 87 over\n",
      "\n",
      "\n",
      "Experiment Number : 88 over\n",
      "\n",
      "\n",
      "Experiment Number : 89 over\n",
      "\n",
      "\n",
      "Experiment Number : 90 over\n",
      "\n",
      "\n",
      "Experiment Number : 91 over\n",
      "\n",
      "\n",
      "Experiment Number : 92 over\n",
      "\n",
      "\n",
      "Experiment Number : 93 over\n",
      "\n",
      "\n",
      "Experiment Number : 94 over\n",
      "\n",
      "\n",
      "Experiment Number : 95 over\n",
      "\n",
      "\n",
      "Experiment Number : 96 over\n",
      "\n",
      "\n",
      "Experiment Number : 97 over\n",
      "\n",
      "\n",
      "Experiment Number : 98 over\n",
      "\n",
      "\n",
      "Experiment Number : 99 over\n",
      "\n",
      "\n",
      "Experiment Number : 100 over\n",
      "\n",
      "\n"
     ]
    }
   ],
   "source": [
    "cr_marg_mega=[]\n",
    "eps_marg_whole=[]\n",
    "eps_marg_filtered = []\n",
    "\n",
    "\n",
    "for i in range(n_experiments):\n",
    "    cr_marg=[]\n",
    "    eps_marg_w=[]\n",
    "    eps_marg_f=[]\n",
    "    for N in R_N:\n",
    "        idx = (np.random.choice(train_X.shape[0], size=2*N, replace=False))\n",
    "        X = train_X[idx,:]\n",
    "        Y = train_Y[idx]\n",
    "        Z = train_Z[idx]\n",
    "#         print(X.shape)\n",
    "        X_train, X_val, Y_train, Y_val, Z_train, Z_val = train_test_split(X,Y,Z, test_size=0.5, random_state=42)\n",
    "        X_train = np.array(X_train)\n",
    "        Z_train = np.array(Z_train)\n",
    "        Z_train = Z_train.reshape((len(Z_train),1))\n",
    "        \n",
    "        \n",
    "        delta=min(0.0005,0.001/(N**0.25))\n",
    "        err = err_delta(X_train, Y_train, Z_train, X_val, Y_val, Z_val, delta, limit=0)\n",
    "        del_list = [(err,delta)]\n",
    "        \n",
    "        param_list = [10**i for i in range(-5,0)]\n",
    "        for start in param_list:\n",
    "#             print(start)\n",
    "            start1 = start/(N**0.25)\n",
    "            del_list.append(optimize_delta(X_train, Y_train, Z_train, X_val, Y_val, Z_val,start1))\n",
    "        \n",
    "        del_list.sort()\n",
    "        delta = del_list[0][1]\n",
    "        \n",
    "        nX,nY,nZ = filter_samples(X_train, Y_train, Z_train, delta)\n",
    "        hh=1\n",
    "        while(hh<len(del_list) and abs(sum(nZ))==len(nZ)):\n",
    "            delta= del_list[hh][1]\n",
    "            nX,nY,nZ = filter_samples(X_train, Y_train, Z_train,delta)\n",
    "            hh+=1\n",
    "        \n",
    "        if(abs(sum(nZ))==len(nZ)):\n",
    "            delta/=2\n",
    "            nX,nY,nZ = filter_samples(X_train, Y_train, Z_train,delta)\n",
    "            \n",
    "            \n",
    "        pac_marg = LinearSVC()\n",
    "        pac_marg.fit(nX, nZ)\n",
    "        theta = create_theta_marg(pac_marg, ts_X, delta)\n",
    "        ans = cr(theta, ts_Y)-1\n",
    "#         print(ans)\n",
    "        cr_marg.append(ans)\n",
    "        eps_marg_w.append(1 - pac_marg.score(ts_X,ts_Z))\n",
    "        \n",
    "        tsnX,tsnY,tsnZ = filter_samples(ts_X, ts_Y, ts_Z, delta)\n",
    "        \n",
    "        eps_marg_f.append(1-pac_marg.score(tsnX,tsnZ))\n",
    "#         print('For N = '+ str(N) + ' Value of delta used = ' + str(delta))\n",
    "        \n",
    "        \n",
    "    cr_marg_mega.append(cr_marg)\n",
    "    eps_marg_whole.append(eps_marg_w)\n",
    "    eps_marg_filtered.append(eps_marg_f)\n",
    "    print('Experiment Number : ' + str(i+1) + ' over\\n\\n')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 254,
   "metadata": {},
   "outputs": [],
   "source": [
    "cr_marg=np.array(cr_marg_mega)\n",
    "cr_marg_mean, cr_marg_err = err_means(cr_marg)\n",
    "\n",
    "\n",
    "eps_marg_W=np.array(eps_marg_whole)\n",
    "eps_marg_W_mean, eps_marg_W_err = err_means(eps_marg_W)\n",
    "\n",
    "\n",
    "eps_marg_F=np.array(eps_marg_filtered)\n",
    "eps_marg_F_mean, eps_marg_F_err = err_means(eps_marg_F)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 256,
   "metadata": {},
   "outputs": [],
   "source": [
    "font = {'family' : 'normal',\n",
    "        'weight' : 'bold',\n",
    "        'size'   : 12}\n",
    "\n",
    "plt.rc('font', **font)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 257,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\ProgramData\\Anaconda3\\lib\\site-packages\\matplotlib\\font_manager.py:1320: UserWarning: findfont: Font family ['normal'] not found. Falling back to DejaVu Sans\n",
      "  (prop.get_family(), self.defaultFamily[fontext]))\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ce119c8240>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.errorbar(R_N, cr_gen_mean, yerr= cr_gen_err ) \n",
    "plt.errorbar(R_N, cr_marg_mean, yerr=cr_marg_err) \n",
    "\n",
    "# plt.legend() \n",
    "plt.xlabel('Number of Samples') \n",
    "# naming the y axis \n",
    "plt.ylabel('Competitive Ratio - 1') \n",
    "# plt.title('Performance Plots for Margin Based and General PAC Learning when d=' + str(d)) \n",
    "plt.show()\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 259,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\ProgramData\\Anaconda3\\lib\\site-packages\\matplotlib\\font_manager.py:1320: UserWarning: findfont: Font family ['normal'] not found. Falling back to DejaVu Sans\n",
      "  (prop.get_family(), self.defaultFamily[fontext]))\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ce10f97e48>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.errorbar(R_N, eps_marg_W_mean, yerr= eps_marg_W_err  ,label = \"Error of Margin Learner on entire samples \") \n",
    "plt.errorbar(R_N, eps_marg_F_mean, yerr=eps_marg_F_err , label = \"Error of Margin Learner on filtered samples\") \n",
    "plt.errorbar(R_N, eps_gen_mean, yerr=eps_gen_err , label = \"Error of General PAC learner\") \n",
    "\n",
    "# plt.title('Error Plots for Margin Based and General PAC Learning when d=' + str(d)) \n",
    "\n",
    "\n",
    "# plt.legend() \n",
    "plt.xlabel('Number of Samples') \n",
    "# naming the y axis \n",
    "plt.ylabel('Misclassification Error') \n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 238,
   "metadata": {},
   "outputs": [],
   "source": [
    "#saving\n",
    "np.savez('d'+str(d), eps_marg_W_mean = eps_marg_W_mean, eps_marg_W_err=eps_marg_W_err, eps_marg_F_mean=eps_marg_F_mean, eps_marg_F_err=eps_marg_F_err, eps_gen_mean = eps_gen_mean, eps_gen_err=eps_gen_err, cr_gen_mean=cr_gen_mean, cr_gen_err=cr_gen_err, cr_marg_mean=cr_marg_mean, cr_marg_err = cr_marg_err )\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Customizing ML Predictions for Online Algorithms [ArXiv]/Experiments-Code/PAC_learning_Noise.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Best accuracy is 99.19\n",
      "0.007900000000000018 0.0 0.9921\n",
      "CR is 0.04266333320311522\n",
      "Best accuracy is 94.353\n",
      "0.05910000000000004 0.05 0.992\n",
      "CR is 0.16465039587011554\n",
      "Best accuracy is 88.784\n",
      "0.11209999999999998 0.1 0.9838\n",
      "CR is 0.24217935285717518\n",
      "Best accuracy is 83.005\n",
      "0.1644 0.15000000000000002 0.9711\n",
      "CR is 0.3183153213892267\n",
      "Best accuracy is 78.958\n",
      "0.21140000000000003 0.2 0.983\n",
      "CR is 0.33877348430896026\n",
      "Best accuracy is 72.547\n",
      "0.2784 0.25 0.9535\n",
      "CR is 0.3996778783223671\n",
      "Best accuracy is 68.753\n",
      "0.3194 0.30000000000000004 0.9613\n",
      "CR is 0.42432735526008436\n",
      "Best accuracy is 63.856\n",
      "0.36329999999999996 0.35000000000000003 0.9555\n",
      "CR is 0.473117501743034\n",
      "Best accuracy is 59.084\n",
      "0.4072 0.4 0.9373\n",
      "CR is 0.47322484685749444\n",
      "1\n",
      "Best accuracy is 99.24\n",
      "0.009399999999999964 0.0 0.9906\n",
      "CR is 0.046537726631196596\n",
      "Best accuracy is 93.867\n",
      "0.06220000000000003 0.05 0.9856\n",
      "CR is 0.16855023838601757\n",
      "Best accuracy is 86.989\n",
      "0.13580000000000003 0.1 0.9601\n",
      "CR is 0.2576125586845861\n",
      "Best accuracy is 84.198\n",
      "0.15769999999999995 0.15000000000000002 0.9858\n",
      "CR is 0.28687495207825053\n",
      "Best accuracy is 79.064\n",
      "0.21409999999999996 0.2 0.9785\n",
      "CR is 0.34343174328277404\n",
      "Best accuracy is 72.198\n",
      "0.2682 0.25 0.9487\n",
      "CR is 0.4183618922150423\n",
      "Best accuracy is 68.93\n",
      "0.31789999999999996 0.30000000000000004 0.9666\n",
      "CR is 0.427430815311018\n",
      "Best accuracy is 63.126\n",
      "0.37270000000000003 0.35000000000000003 0.9419\n",
      "CR is 0.4678339725975096\n",
      "Best accuracy is 58.837\n",
      "0.4123 0.4 0.9291\n",
      "CR is 0.46702904503349063\n",
      "2\n",
      "Best accuracy is 99.23\n",
      "0.009499999999999953 0.0 0.9905\n",
      "CR is 0.04678461285508284\n",
      "Best accuracy is 93.378\n",
      "0.06569999999999998 0.05 0.9804\n",
      "CR is 0.17070314359032546\n",
      "Best accuracy is 87.176\n",
      "0.13249999999999995 0.1 0.9677\n",
      "CR is 0.24430431254629492\n",
      "Best accuracy is 82.952\n",
      "0.17120000000000002 0.15000000000000002 0.969\n",
      "CR is 0.318489052433109\n",
      "Best accuracy is 78.62\n",
      "0.21289999999999998 0.2 0.9734\n",
      "CR is 0.3545029547836889\n",
      "Best accuracy is 72.954\n",
      "0.26459999999999995 0.25 0.957\n",
      "CR is 0.41199256063669454\n",
      "Best accuracy is 68.785\n",
      "0.31689999999999996 0.30000000000000004 0.9676\n",
      "CR is 0.417649287792345\n",
      "Best accuracy is 63.77\n",
      "0.3731 0.35000000000000003 0.9581\n",
      "CR is 0.4659700947058458\n",
      "Best accuracy is 58.915\n",
      "0.41910000000000003 0.4 0.9331\n",
      "CR is 0.47205995690370295\n",
      "3\n",
      "Best accuracy is 99.255\n",
      "0.007800000000000029 0.0 0.9922\n",
      "CR is 0.04239245215837362\n",
      "Best accuracy is 91.472\n",
      "0.08189999999999997 0.05 0.9621\n",
      "CR is 0.1741221351925233\n",
      "Best accuracy is 87.649\n",
      "0.12380000000000002 0.1 0.9691\n",
      "CR is 0.25064561561499343\n",
      "Best accuracy is 84.064\n",
      "0.15559999999999996 0.15000000000000002 0.9825\n",
      "CR is 0.3160149793863021\n",
      "Best accuracy is 78.995\n",
      "0.21419999999999995 0.2 0.9798\n",
      "CR is 0.35267670496584547\n",
      "Best accuracy is 73.203\n",
      "0.26380000000000003 0.25 0.9638\n",
      "CR is 0.3993830707863173\n",
      "Best accuracy is 67.984\n",
      "0.31189999999999996 0.30000000000000004 0.9523\n",
      "CR is 0.43353534042356134\n",
      "Best accuracy is 63.587\n",
      "0.37670000000000003 0.35000000000000003 0.9461\n",
      "CR is 0.4600887956220996\n",
      "Best accuracy is 58.209\n",
      "0.42300000000000004 0.4 0.9059\n",
      "CR is 0.48112720649143226\n",
      "4\n",
      "Best accuracy is 99.217\n",
      "0.007800000000000029 0.0 0.9922\n",
      "CR is 0.04239245215837362\n",
      "Best accuracy is 92.363\n",
      "0.07979999999999998 0.05 0.9676\n",
      "CR is 0.17975726529629\n",
      "Best accuracy is 86.862\n",
      "0.13170000000000004 0.1 0.9591\n",
      "CR is 0.2581940528213793\n",
      "Best accuracy is 83.857\n",
      "0.16669999999999996 0.15000000000000002 0.9824\n",
      "CR is 0.3265521961402984\n",
      "Best accuracy is 79.075\n",
      "0.21020000000000005 0.2 0.9807\n",
      "CR is 0.3531564119609034\n",
      "Best accuracy is 73.453\n",
      "0.27059999999999995 0.25 0.9619\n",
      "CR is 0.40764529628467594\n",
      "Best accuracy is 69.012\n",
      "0.30820000000000003 0.30000000000000004 0.9686\n",
      "CR is 0.4251363349582302\n",
      "Best accuracy is 63.54\n",
      "0.368 0.35000000000000003 0.9503\n",
      "CR is 0.46443282911974304\n",
      "Best accuracy is 59.202\n",
      "0.4132 0.4 0.9477\n",
      "CR is 0.46656260559121154\n",
      "5\n",
      "Best accuracy is 99.232\n",
      "0.008099999999999996 0.0 0.9919\n",
      "CR is 0.043199999999999905\n",
      "Best accuracy is 92.828\n",
      "0.06659999999999999 0.05 0.977\n",
      "CR is 0.16457723729639429\n",
      "Best accuracy is 88.983\n",
      "0.11360000000000003 0.1 0.9838\n",
      "CR is 0.2202087225256204\n",
      "Best accuracy is 83.687\n",
      "0.16190000000000004 0.15000000000000002 0.9792\n",
      "CR is 0.3078069384134119\n",
      "Best accuracy is 77.097\n",
      "0.23119999999999996 0.2 0.9495\n",
      "CR is 0.3579858766468824\n",
      "Best accuracy is 73.46\n",
      "0.2691 0.25 0.97\n",
      "CR is 0.41180015350001686\n",
      "Best accuracy is 68.747\n",
      "0.31200000000000006 0.30000000000000004 0.9632\n",
      "CR is 0.4227370247386717\n",
      "Best accuracy is 63.33\n",
      "0.3758 0.35000000000000003 0.9368\n",
      "CR is 0.47419256450740876\n",
      "Best accuracy is 58.858\n",
      "0.40880000000000005 0.4 0.9451\n",
      "CR is 0.47980807005988124\n",
      "6\n",
      "Best accuracy is 99.261\n",
      "0.008199999999999985 0.0 0.9918\n",
      "CR is 0.04346584866305969\n",
      "Best accuracy is 94.127\n",
      "0.05630000000000002 0.05 0.9901\n",
      "CR is 0.1626574035791155\n",
      "Best accuracy is 88.009\n",
      "0.11929999999999996 0.1 0.9738\n",
      "CR is 0.2585367121540907\n",
      "Best accuracy is 82.718\n",
      "0.17269999999999996 0.15000000000000002 0.9667\n",
      "CR is 0.303235380172143\n",
      "Best accuracy is 79.232\n",
      "0.21750000000000003 0.2 0.9818\n",
      "CR is 0.3576084201532208\n",
      "Best accuracy is 73.766\n",
      "0.26680000000000004 0.25 0.9757\n",
      "CR is 0.40542235925188264\n",
      "Best accuracy is 68.082\n",
      "0.31999999999999995 0.30000000000000004 0.9487\n",
      "CR is 0.42404379723534547\n",
      "Best accuracy is 64.125\n",
      "0.36539999999999995 0.35000000000000003 0.9566\n",
      "CR is 0.4650227421743265\n",
      "Best accuracy is 59.09\n",
      "0.41800000000000004 0.4 0.9449\n",
      "CR is 0.4742935122647378\n",
      "7\n",
      "Best accuracy is 99.245\n",
      "0.00880000000000003 0.0 0.9912\n",
      "CR is 0.045027991294305236\n",
      "Best accuracy is 93.182\n",
      "0.0685 0.05 0.9778\n",
      "CR is 0.17301656889811823\n",
      "Best accuracy is 88.883\n",
      "0.11729999999999996 0.1 0.9844\n",
      "CR is 0.23243431729209907\n",
      "Best accuracy is 83.213\n",
      "0.17169999999999996 0.15000000000000002 0.9758\n",
      "CR is 0.3058297833128123\n",
      "Best accuracy is 79.167\n",
      "0.20479999999999998 0.2 0.9815\n",
      "CR is 0.36515568605833737\n",
      "Best accuracy is 73.951\n",
      "0.26039999999999996 0.25 0.9775\n",
      "CR is 0.37652379781374257\n",
      "Best accuracy is 66.794\n",
      "0.3328 0.30000000000000004 0.9166\n",
      "CR is 0.4364618036865773\n",
      "Best accuracy is 64.031\n",
      "0.36529999999999996 0.35000000000000003 0.9618\n",
      "CR is 0.43875432205461484\n",
      "Best accuracy is 58.274\n",
      "0.4192 0.4 0.9072\n",
      "CR is 0.4893105032018006\n",
      "8\n",
      "Best accuracy is 99.201\n",
      "0.010099999999999998 0.0 0.9899\n",
      "CR is 0.04823940298138041\n",
      "Best accuracy is 94.391\n",
      "0.05720000000000003 0.05 0.9913\n",
      "CR is 0.1520272803577174\n",
      "Best accuracy is 87.767\n",
      "0.12239999999999995 0.1 0.9719\n",
      "CR is 0.25915717020382134\n",
      "Best accuracy is 81.315\n",
      "0.18920000000000003 0.15000000000000002 0.9507\n",
      "CR is 0.306003980575537\n",
      "Best accuracy is 77.823\n",
      "0.21599999999999997 0.2 0.9654\n",
      "CR is 0.35587496796545515\n",
      "Best accuracy is 73.697\n",
      "0.25939999999999996 0.25 0.9696\n",
      "CR is 0.3981190858156547\n",
      "Best accuracy is 69.076\n",
      "0.3185 0.30000000000000004 0.9664\n",
      "CR is 0.4314432541047155\n",
      "Best accuracy is 63.086\n",
      "0.3688 0.35000000000000003 0.9344\n",
      "CR is 0.4762942623147468\n",
      "Best accuracy is 59.104\n",
      "0.41869999999999996 0.4 0.9309\n",
      "CR is 0.5008967524852717\n",
      "9\n",
      "Best accuracy is 99.263\n",
      "0.008900000000000019 0.0 0.9911\n",
      "CR is 0.045283109433871704\n",
      "Best accuracy is 93.71\n",
      "0.06399999999999995 0.05 0.9838\n",
      "CR is 0.1507369636931737\n",
      "Best accuracy is 88.032\n",
      "0.12519999999999998 0.1 0.9741\n",
      "CR is 0.24303569046590057\n",
      "Best accuracy is 84.053\n",
      "0.16059999999999997 0.15000000000000002 0.9852\n",
      "CR is 0.31041571784275757\n",
      "Best accuracy is 78.788\n",
      "0.21319999999999995 0.2 0.9762\n",
      "CR is 0.3557852261659551\n",
      "Best accuracy is 73.915\n",
      "0.26049999999999995 0.25 0.9766\n",
      "CR is 0.40729878826673716\n",
      "Best accuracy is 68.531\n",
      "0.31420000000000003 0.30000000000000004 0.9612\n",
      "CR is 0.4520625026233167\n",
      "Best accuracy is 62.971\n",
      "0.36960000000000004 0.35000000000000003 0.92\n",
      "CR is 0.45504118984993625\n",
      "Best accuracy is 59.005\n",
      "0.40080000000000005 0.4 0.9463\n",
      "CR is 0.4711224756932437\n",
      "10\n"
     ]
    }
   ],
   "source": [
    "\n",
    "# coding: utf-8\n",
    "\n",
    "# In[201]:\n",
    "\n",
    "\n",
    "import numpy as np\n",
    "from sklearn.svm import LinearSVC\n",
    "from sklearn.model_selection import train_test_split\n",
    "import matplotlib.pyplot as plt\n",
    "import random\n",
    "\n",
    "\n",
    "# In[202]:\n",
    "\n",
    "\n",
    "def choose_hyperplane(d):\n",
    "    sig = 1/np.sqrt(d)\n",
    "    return np.random.normal(0, sig, size=(d))\n",
    "\n",
    "\n",
    "\n",
    "def perceptron(X,t,max_iter=100, eta=0):\n",
    "    N = len(X)\n",
    "    d = len(X[0])\n",
    "    N_chances = 1\n",
    "    cand = []\n",
    "    flag=0\n",
    "    tX = []\n",
    "    for i in range(N):\n",
    "        tX.append(t[i]*X[i])\n",
    "    W = choose_hyperplane(d)\n",
    "    best = W\n",
    "    best_acc = 0\n",
    "    for n in range(N_chances):\n",
    "        W = choose_hyperplane(d)\n",
    "        W = W/np.linalg.norm(W)\n",
    "        for k in range(max_iter):\n",
    "            err = [int(np.dot(W,x)>=0) for x in tX]\n",
    "    #        print(k, ' ', sum(err)*100.0/len(err))\n",
    "            acc=(sum(err)*100.0/len(err))\n",
    "    #         print(acc)\n",
    "            if(acc>99.5*(1-eta)):\n",
    "                print('Pretty Good!!')\n",
    "                return W/np.linalg.norm(W)\n",
    "            if(acc > best_acc):\n",
    "                best_acc = acc\n",
    "                best = W\n",
    "            for i in range(N):\n",
    "                err[i] = int(np.dot(W,tX[i])>=0)\n",
    "                if(err[i]>0):\n",
    "                    #correctly classified\n",
    "                    prob = eta/(1-eta)\n",
    "                    if(np.random.uniform(0,1)<prob):\n",
    "                        W = W + tX[i]\n",
    "                else:\n",
    "                    W = W + tX[i]\n",
    "\n",
    "            \n",
    "    W = best\n",
    "    print(\"Best accuracy is \" + str(best_acc))\n",
    "    return W/np.linalg.norm(W)\n",
    "\n",
    "\n",
    "\n",
    "def f(W,x):\n",
    "    if(np.dot(W,x)>=0):\n",
    "        return 1\n",
    "    else:\n",
    "        return -1\n",
    "    \n",
    "    \n",
    "def create_y_val(x):\n",
    "    return 2/(1+np.exp(-x))\n",
    "    \n",
    "def pred(W,X):\n",
    "    return [f(W,x) for x in X]\n",
    "\n",
    "\n",
    "# In[203]:\n",
    "\n",
    "\n",
    "e = np.exp(1)\n",
    "def pdf(x):\n",
    "#     e = np.exp(1)\n",
    "    return x*np.exp(-x) * e / (e-2)\n",
    "\n",
    "def create_distribution():\n",
    "    arr = [0.001 * x for x in range(1000)]\n",
    "    pd_arr = list(map(pdf, arr))\n",
    "    dis = pd_arr/sum(pd_arr) \n",
    "    return np.array(arr), np.array(dis)\n",
    "\n",
    "\n",
    "def create_along_W(W):\n",
    "    beta = np.random.uniform(-1,1)\n",
    "    noise = np.random.normal(0,1/np.sqrt(d),size=(d))\n",
    "    return beta*np.reshape(W, (d)) + noise \n",
    "\n",
    "\n",
    "\n",
    "\n",
    "def create_ds(W, d, N):\n",
    "    ds=[]\n",
    "    Y = []\n",
    "    Z = []\n",
    "    sig = 1/np.sqrt(d)\n",
    "    alpha = 0.66\n",
    "    for i in range(N):\n",
    "        x1 = np.random.normal(0,sig,size=(d))\n",
    "        x2 = create_along_W(W)\n",
    "        if(np.random.uniform(0,1)<alpha):\n",
    "            x=x1\n",
    "        else:\n",
    "            x=x2\n",
    "        val = np.dot(W,x)\n",
    "        if(val>=0):\n",
    "            z=1\n",
    "        else:\n",
    "            z=-1\n",
    "        \n",
    "        y=create_y_val(val)\n",
    "        ds.append(x)\n",
    "        Z.append(z)\n",
    "        Y.append(y)\n",
    "        \n",
    "    return np.array(ds), np.array(Z), np.array(Y)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "    \n",
    "\n",
    "def corruption_mask(Z, Y, eta):\n",
    "    arr, dis = create_distribution()\n",
    "    nZ = []\n",
    "    nY = []\n",
    "    if(len(Z)!=len(Y)):\n",
    "        print('ErrorZneqY')\n",
    "    for ss in range(len(Z)):\n",
    "        y = Y[ss]\n",
    "        z = Z[ss]\n",
    "        if(np.random.uniform(0,1)<eta):\n",
    "            if(z==1):\n",
    "                y=np.random.choice(arr, 1, p=dis)[0]\n",
    "                nZ.append(-1)\n",
    "            else:\n",
    "                y=np.random.uniform(1,2)\n",
    "                nZ.append(1)\n",
    "            nY.append(y)\n",
    "        else:\n",
    "            nZ.append(z)\n",
    "            nY.append(y)\n",
    "    \n",
    "    return np.array(nZ), np.array(nY)\n",
    "\n",
    "\n",
    "def create_y(W, X, Z, method=1):\n",
    "    Y = []\n",
    "    N = len(Z)\n",
    "    for i in range(N):\n",
    "        if(method==1):\n",
    "            if(Z[i]==1):\n",
    "                y  = np.random.uniform(1,2)\n",
    "            else:\n",
    "                y = np.random.uniform(0,1)\n",
    "        else:\n",
    "            y = f(np.dot(W,X[i]))\n",
    "        Y.append(y)\n",
    "    return Y\n",
    "        \n",
    "        \n",
    "def score(W, X, Z):\n",
    "    return sum(pred(W,X)==Z)/len(Z)\n",
    "\n",
    "\n",
    "\n",
    "def alg(Z,p):\n",
    "    theta = []\n",
    "    for z in Z:\n",
    "        if(z>0):\n",
    "            theta.append(np.sqrt(p))\n",
    "        else:\n",
    "            theta.append(1)\n",
    "    return theta\n",
    "     \n",
    "    \n",
    "def g(theta, y):\n",
    "        opt = min(1,y)\n",
    "        if(theta>y):\n",
    "            alg = y\n",
    "        else:\n",
    "            alg = (1+theta)\n",
    "        \n",
    "        return alg/opt\n",
    "\n",
    "def cr(theta, Y):\n",
    "    CR = []\n",
    "    if(len(theta)!=len(Y)):\n",
    "        print('ERRROR!!!!!!!!!\\n\\n')\n",
    "    for i in range(len(theta)):\n",
    "        CR.append(g(theta[i],Y[i]))\n",
    "    \n",
    "    CR = np.array(CR)\n",
    "    return np.mean(CR)\n",
    "\n",
    "\n",
    "def err_means(a):\n",
    "    mu = np.mean(a, axis=0)\n",
    "    err = np.std(a, axis=0)\n",
    "    return mu,err\n",
    "\n",
    "\n",
    "# In[ ]:\n",
    "\n",
    "\n",
    "sample_size=10**5\n",
    "d=100\n",
    "W = choose_hyperplane(d)\n",
    "\n",
    "train_X, train_Z, train_Y = create_ds(W,d,sample_size)\n",
    "val_X, val_Z, val_Y = create_ds(W,d,10**4)\n",
    "ts_X, ts_Z, ts_Y = create_ds(W,d,10**3)\n",
    "\n",
    "\n",
    "n_experiments=10\n",
    "CR_mega=[]\n",
    "p_mega = []\n",
    "eps_mega = []\n",
    "\n",
    "for i in range(n_experiments):\n",
    "    noise_range = [0.05 * i for i in range(9)]\n",
    "    CR_range = []\n",
    "    p_range = []\n",
    "    eps_range=[]\n",
    "    for eta in noise_range:\n",
    "        \n",
    "        noisy_train_Z, noisy_train_Y = corruption_mask(train_Z,train_Y, eta=eta)\n",
    "        \n",
    "        noisy_ts_Z, noisy_ts_Y = corruption_mask(ts_Z, ts_Y,eta=eta)\n",
    "        \n",
    "        noisy_val_Z, noisy_val_Y = corruption_mask(val_Z, val_Y, eta=eta)\n",
    "\n",
    "        Wcap = perceptron(train_X, noisy_train_Z,max_iter=20, eta=eta)\n",
    "\n",
    "\n",
    "        eps=1-score(Wcap, val_X, noisy_val_Z)\n",
    "        check = score(Wcap, val_X, val_Z)\n",
    "        p = max(eps, eta)\n",
    "        print(eps, eta, check)\n",
    "\n",
    "        theta = alg(pred(W,ts_X),p)\n",
    "        temp = cr(theta, noisy_ts_Y)-1\n",
    "        print(\"CR is \" + str(temp))\n",
    "        CR_range.append(temp)\n",
    "        p_range.append(eta)\n",
    "        eps_range.append(eps)\n",
    "        \n",
    "    CR_mega.append(CR_range)\n",
    "    p_mega.append(p_range)\n",
    "    eps_mega.append(eps_range)\n",
    "    print(str(i+1))\n",
    "    \n",
    "CR_arr = np.array(CR_mega)\n",
    "p_arr = np.array(p_mega)\n",
    "eps_arr = np.array(eps_mega)\n",
    "CR_mean, CR_err = err_means(CR_arr)\n",
    "p_mean, p_err = err_means(p_arr)\n",
    "eps_mean, eps_err = err_means(eps_arr)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x1c8ea5cfa90>"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\ProgramData\\Anaconda3\\lib\\site-packages\\matplotlib\\font_manager.py:1320: UserWarning: findfont: Font family ['normal'] not found. Falling back to DejaVu Sans\n",
      "  (prop.get_family(), self.defaultFamily[fontext]))\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1c8f07bfa58>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# In[ ]:\n",
    "\n",
    "font = {'family' : 'normal',\n",
    "        'weight' : 'bold',\n",
    "        'size'   : 12}\n",
    "\n",
    "plt.rc('font', **font)\n",
    "\n",
    "plt.errorbar(p_mean, CR_mean, yerr = CR_err, xerr=p_err, label = \"Competitive Ratio - 1\") \n",
    "plt.errorbar(p_mean, eps_mean, yerr = eps_err, xerr=p_err, label = \"Classification Error\") \n",
    "\n",
    "plt.xlabel('Noise')\n",
    "plt.legend()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.savez('corrupt', crm=CR_mean, em=eps_mean, crerr=CR_err, eps_err=eps_err, p_mean=p_mean, p_err=p_err)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Experiments-Code/General_vs_Margin.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 244,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from sklearn.svm import LinearSVC\n",
    "from sklearn.model_selection import train_test_split\n",
    "import matplotlib.pyplot as plt\n",
    "import random"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 245,
   "metadata": {},
   "outputs": [],
   "source": [
    "def choose_hyperplane(d):\n",
    "    sig = 1/np.sqrt(d)\n",
    "    return np.random.normal(0, sig, size=(d))\n",
    "\n",
    "def f(x):\n",
    "    return 2/(1+np.exp(-x))\n",
    "\n",
    "def create_ds(W, d, N, method=1):\n",
    "    alpha = 0.66\n",
    "    ds=[]\n",
    "    Y = []\n",
    "    Z = []\n",
    "    sig = 1/np.sqrt(d)\n",
    "    \n",
    "    for i in range(N):\n",
    "        x1 = np.random.normal(0,sig,size=(d))\n",
    "        x2 = create_along_W(W)\n",
    "        if(np.random.uniform(0,1)<alpha):\n",
    "            x=x1\n",
    "        else:\n",
    "            x=x2\n",
    "        val = np.dot(W,x)\n",
    "        z = int(val>=0)\n",
    "        if(method==1):\n",
    "            if(z==1):\n",
    "                y = np.random.uniform(1,2)\n",
    "            else:\n",
    "                y=np.random.uniform(0,1)\n",
    "        else:\n",
    "            y = f(val)\n",
    "        ds.append(x)\n",
    "        Y.append(y)\n",
    "        Z.append(z)\n",
    "    \n",
    "    return np.array(ds), np.array(Y), np.array(Z)\n",
    "            \n",
    "    \n",
    "def create_along_W(W):\n",
    "    beta = np.random.uniform(-1,1)\n",
    "    noise = np.random.normal(0,1/np.sqrt(d),size=(d))\n",
    "    return beta*np.reshape(W, (d)) + noise \n",
    "\n",
    "def g(theta, y):\n",
    "        opt = min(1,y)\n",
    "        if(theta>y):\n",
    "            alg = y\n",
    "        else:\n",
    "            alg = (1+theta)\n",
    "        \n",
    "        return alg/opt\n",
    "\n",
    "def cr(theta, Y):\n",
    "    CR = []\n",
    "    if(len(theta)!=len(Y)):\n",
    "        print('ERRROR!!!!!!!!!\\n\\n')\n",
    "    for i in range(len(theta)):\n",
    "        CR.append(g(theta[i],Y[i]))\n",
    "    \n",
    "    CR = np.array(CR)\n",
    "    return np.mean(CR)\n",
    "\n",
    "\n",
    "def create_theta(Z_pred, p , eps):\n",
    "    thet = []\n",
    "    for i in range(len(Z_pred)):\n",
    "        if(Z_pred[i]==1):\n",
    "            thet.append(np.sqrt(eps)*p)\n",
    "        else:\n",
    "            thet.append(1)\n",
    "            \n",
    "    return np.array(thet)\n",
    "    \n",
    "\n",
    "def grad(Z_pred, Y, eps, p):\n",
    "    delta = 0.0000001\n",
    "    err_1 = err_eps(Z_pred, Y, eps, p-delta)\n",
    "    err_2 = err_eps(Z_pred, Y, eps, p+delta)\n",
    "    \n",
    "    return (err_2 - err_1)/(2*delta)\n",
    "\n",
    "\n",
    "\n",
    "def err_eps(Z_pred, Y, eps, p, limit=250):\n",
    "    if(len(Z_pred)<=limit):\n",
    "        theta = create_theta(Z_pred, p, eps)\n",
    "        err_old = cr(theta, Y) - 1\n",
    "    else:\n",
    "        idx = (np.random.choice(len(Z_pred), size=limit, replace=False))\n",
    "        theta = create_theta(Z_pred[idx], p, eps)\n",
    "        err_old = cr(theta, Y[idx])\n",
    "    \n",
    "    return err_old\n",
    "\n",
    "def optimize(Z_pred, Y, eps, start):\n",
    "    eta = 1\n",
    "    p=start\n",
    "    del_err = 10\n",
    "    n_iter = 0\n",
    "    g=10\n",
    "    vals = []\n",
    "    while(abs(g)>0.0001 and n_iter<100):\n",
    "        err_old = err_eps(Z_pred, Y, eps, p)\n",
    "        vals.append((err_old,p))\n",
    "        g = grad(Z_pred, Y, eps, p)\n",
    "        p = p - eta*g\n",
    "        \n",
    "        if(p<0.00001):\n",
    "            p = p + eta*g\n",
    "            break\n",
    "        \n",
    "        err_new = err_eps(Z_pred, Y, eps, p)\n",
    "        del_err = err_old-err_new\n",
    "        n_iter+=1\n",
    "    \n",
    "    return min(vals)\n",
    "\n",
    "    \n",
    "def gen_method(test_set, pac_learner, X,Y,Z, eps):\n",
    "    Z_pred = pac_learner.predict(X)\n",
    "    p_list = []\n",
    "    param = [10**i for i in range(-4,4)]\n",
    "    for st in param:\n",
    "        xx = optimize(Z_pred, Y, eps,st)\n",
    "        p_list.append(xx)\n",
    "    p = min(p_list)[1]\n",
    "    \n",
    "    return create_theta(pac_learner.predict(test_set), p, eps), p\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 247,
   "metadata": {},
   "outputs": [],
   "source": [
    "#choosing hyperplane\n",
    "sample_size=10**4\n",
    "d=100\n",
    "W = choose_hyperplane(d)\n",
    "\n",
    "train_X, train_Y, train_Z = create_ds(W,d,sample_size,method = 0)\n",
    "ts_X, ts_Y, ts_Z = create_ds(W,d,5*10**2,method=0)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 248,
   "metadata": {},
   "outputs": [],
   "source": [
    "R_N = [100*x for x in range(5,25)]\n",
    "n_experiments=100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 249,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\ProgramData\\Anaconda3\\lib\\site-packages\\sklearn\\utils\\validation.py:578: DataConversionWarning: A column-vector y was passed when a 1d array was expected. Please change the shape of y to (n_samples, ), for example using ravel().\n",
      "  y = column_or_1d(y, warn=True)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Experiment Number : 1 over\n",
      "\n",
      "\n",
      "Experiment Number : 2 over\n",
      "\n",
      "\n",
      "Experiment Number : 3 over\n",
      "\n",
      "\n",
      "Experiment Number : 4 over\n",
      "\n",
      "\n",
      "Experiment Number : 5 over\n",
      "\n",
      "\n",
      "Experiment Number : 6 over\n",
      "\n",
      "\n",
      "Experiment Number : 7 over\n",
      "\n",
      "\n",
      "Experiment Number : 8 over\n",
      "\n",
      "\n",
      "Experiment Number : 9 over\n",
      "\n",
      "\n",
      "Experiment Number : 10 over\n",
      "\n",
      "\n",
      "Experiment Number : 11 over\n",
      "\n",
      "\n",
      "Experiment Number : 12 over\n",
      "\n",
      "\n",
      "Experiment Number : 13 over\n",
      "\n",
      "\n",
      "Experiment Number : 14 over\n",
      "\n",
      "\n",
      "Experiment Number : 15 over\n",
      "\n",
      "\n",
      "Experiment Number : 16 over\n",
      "\n",
      "\n",
      "Experiment Number : 17 over\n",
      "\n",
      "\n",
      "Experiment Number : 18 over\n",
      "\n",
      "\n",
      "Experiment Number : 19 over\n",
      "\n",
      "\n",
      "Experiment Number : 20 over\n",
      "\n",
      "\n",
      "Experiment Number : 21 over\n",
      "\n",
      "\n",
      "Experiment Number : 22 over\n",
      "\n",
      "\n",
      "Experiment Number : 23 over\n",
      "\n",
      "\n",
      "Experiment Number : 24 over\n",
      "\n",
      "\n",
      "Experiment Number : 25 over\n",
      "\n",
      "\n",
      "Experiment Number : 26 over\n",
      "\n",
      "\n",
      "Experiment Number : 27 over\n",
      "\n",
      "\n",
      "Experiment Number : 28 over\n",
      "\n",
      "\n",
      "Experiment Number : 29 over\n",
      "\n",
      "\n",
      "Experiment Number : 30 over\n",
      "\n",
      "\n",
      "Experiment Number : 31 over\n",
      "\n",
      "\n",
      "Experiment Number : 32 over\n",
      "\n",
      "\n",
      "Experiment Number : 33 over\n",
      "\n",
      "\n",
      "Experiment Number : 34 over\n",
      "\n",
      "\n",
      "Experiment Number : 35 over\n",
      "\n",
      "\n",
      "Experiment Number : 36 over\n",
      "\n",
      "\n",
      "Experiment Number : 37 over\n",
      "\n",
      "\n",
      "Experiment Number : 38 over\n",
      "\n",
      "\n",
      "Experiment Number : 39 over\n",
      "\n",
      "\n",
      "Experiment Number : 40 over\n",
      "\n",
      "\n",
      "Experiment Number : 41 over\n",
      "\n",
      "\n",
      "Experiment Number : 42 over\n",
      "\n",
      "\n",
      "Experiment Number : 43 over\n",
      "\n",
      "\n",
      "Experiment Number : 44 over\n",
      "\n",
      "\n",
      "Experiment Number : 45 over\n",
      "\n",
      "\n",
      "Experiment Number : 46 over\n",
      "\n",
      "\n",
      "Experiment Number : 47 over\n",
      "\n",
      "\n",
      "Experiment Number : 48 over\n",
      "\n",
      "\n",
      "Experiment Number : 49 over\n",
      "\n",
      "\n",
      "Experiment Number : 50 over\n",
      "\n",
      "\n",
      "Experiment Number : 51 over\n",
      "\n",
      "\n",
      "Experiment Number : 52 over\n",
      "\n",
      "\n",
      "Experiment Number : 53 over\n",
      "\n",
      "\n",
      "Experiment Number : 54 over\n",
      "\n",
      "\n",
      "Experiment Number : 55 over\n",
      "\n",
      "\n",
      "Experiment Number : 56 over\n",
      "\n",
      "\n",
      "Experiment Number : 57 over\n",
      "\n",
      "\n",
      "Experiment Number : 58 over\n",
      "\n",
      "\n",
      "Experiment Number : 59 over\n",
      "\n",
      "\n",
      "Experiment Number : 60 over\n",
      "\n",
      "\n",
      "Experiment Number : 61 over\n",
      "\n",
      "\n",
      "Experiment Number : 62 over\n",
      "\n",
      "\n",
      "Experiment Number : 63 over\n",
      "\n",
      "\n",
      "Experiment Number : 64 over\n",
      "\n",
      "\n",
      "Experiment Number : 65 over\n",
      "\n",
      "\n",
      "Experiment Number : 66 over\n",
      "\n",
      "\n",
      "Experiment Number : 67 over\n",
      "\n",
      "\n",
      "Experiment Number : 68 over\n",
      "\n",
      "\n",
      "Experiment Number : 69 over\n",
      "\n",
      "\n",
      "Experiment Number : 70 over\n",
      "\n",
      "\n",
      "Experiment Number : 71 over\n",
      "\n",
      "\n",
      "Experiment Number : 72 over\n",
      "\n",
      "\n",
      "Experiment Number : 73 over\n",
      "\n",
      "\n",
      "Experiment Number : 74 over\n",
      "\n",
      "\n",
      "Experiment Number : 75 over\n",
      "\n",
      "\n",
      "Experiment Number : 76 over\n",
      "\n",
      "\n",
      "Experiment Number : 77 over\n",
      "\n",
      "\n",
      "Experiment Number : 78 over\n",
      "\n",
      "\n",
      "Experiment Number : 79 over\n",
      "\n",
      "\n",
      "Experiment Number : 80 over\n",
      "\n",
      "\n",
      "Experiment Number : 81 over\n",
      "\n",
      "\n",
      "Experiment Number : 82 over\n",
      "\n",
      "\n",
      "Experiment Number : 83 over\n",
      "\n",
      "\n",
      "Experiment Number : 84 over\n",
      "\n",
      "\n",
      "Experiment Number : 85 over\n",
      "\n",
      "\n",
      "Experiment Number : 86 over\n",
      "\n",
      "\n",
      "Experiment Number : 87 over\n",
      "\n",
      "\n",
      "Experiment Number : 88 over\n",
      "\n",
      "\n",
      "Experiment Number : 89 over\n",
      "\n",
      "\n",
      "Experiment Number : 90 over\n",
      "\n",
      "\n",
      "Experiment Number : 91 over\n",
      "\n",
      "\n",
      "Experiment Number : 92 over\n",
      "\n",
      "\n",
      "Experiment Number : 93 over\n",
      "\n",
      "\n",
      "Experiment Number : 94 over\n",
      "\n",
      "\n",
      "Experiment Number : 95 over\n",
      "\n",
      "\n",
      "Experiment Number : 96 over\n",
      "\n",
      "\n",
      "Experiment Number : 97 over\n",
      "\n",
      "\n",
      "Experiment Number : 98 over\n",
      "\n",
      "\n",
      "Experiment Number : 99 over\n",
      "\n",
      "\n",
      "Experiment Number : 100 over\n",
      "\n",
      "\n"
     ]
    }
   ],
   "source": [
    "cr_gen_mega = []\n",
    "eps_gen_mega=[]\n",
    "prev=1\n",
    "for i in range(n_experiments):\n",
    "    cr_gen = []\n",
    "    err_gen = []\n",
    "    for N in R_N:\n",
    "        idx = (np.random.choice(train_X.shape[0], size=2*N, replace=False))\n",
    "        X = train_X[idx,:]\n",
    "        Y = train_Y[idx]\n",
    "        Z = train_Z[idx]\n",
    "#         print(X.shape)\n",
    "        X_train, X_val, Y_train, Y_val, Z_train, Z_val = train_test_split(X,Y,Z, test_size=0.5, random_state=42)\n",
    "        X_train = np.array(X_train)\n",
    "        Z_train = np.array(Z_train)\n",
    "        Z_train = Z_train.reshape((len(Z_train),1))\n",
    "#         print(Z_train.shape,X_train.shape)\n",
    "        pac_gen = LinearSVC()\n",
    "        pac_gen.fit(X_train, Z_train)\n",
    "        eps = 1 - pac_gen.score(X_train, Z_train)\n",
    "        theta, prev = gen_method(ts_X, pac_gen, X_val, Y_val, Z_val, eps)\n",
    "        cr_gen.append(cr(theta, ts_Y)-1)\n",
    "        err_gen.append(1 - pac_gen.score(ts_X,ts_Z) )\n",
    "#         print(\"Value of param p = \" + str(prev))\n",
    "    cr_gen_mega.append(cr_gen)\n",
    "    eps_gen_mega.append(err_gen)\n",
    "    print('Experiment Number : ' + str(i+1) + ' over\\n\\n')\n",
    "cr_g = np.array(cr_gen_mega)\n",
    "eps_g = np.array(eps_gen_mega)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 250,
   "metadata": {},
   "outputs": [],
   "source": [
    "def err_means(a):\n",
    "    mu = np.mean(a, axis=0)\n",
    "    err = np.std(a, axis=0)\n",
    "    return mu,err\n",
    "\n",
    "cr_gen_mean, cr_gen_err = err_means(cr_g)\n",
    "eps_gen_mean, eps_gen_err = err_means(eps_g)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 252,
   "metadata": {},
   "outputs": [],
   "source": [
    "def filter_samples(X,Y,Z, delta):\n",
    "    N = len(Y)\n",
    "    new_X = []\n",
    "    new_Y = []\n",
    "    new_Z = []\n",
    "    for i in range(N):\n",
    "        if abs(Y[i]-1) > delta:\n",
    "            new_X.append(X[i])\n",
    "            new_Y.append(Y[i])\n",
    "            new_Z.append(Z[i])\n",
    "    new_Z = np.array(new_Z)\n",
    "    return np.array(new_X), np.array(new_Y), np.reshape(new_Z, (len(new_Z),1))\n",
    "\n",
    "\n",
    "def err_delta(X_train, Y_train, Z_train, X_val, Y_val, Z_val, delta, limit=250):\n",
    "    \n",
    "    if(len(X_train)<=limit or limit==0):\n",
    "        nX,nY,nZ = filter_samples(X_train, Y_train, Z_train, delta)\n",
    "    else:\n",
    "        idx = (np.random.choice(X_train.shape[0], size=limit, replace=False))\n",
    "        X = X_train[idx,:]\n",
    "        Y = Y_train[idx]\n",
    "        Z = Z_train[idx]\n",
    "        nX,nY,nZ = filter_samples(X,Y,Z, delta)\n",
    "    \n",
    "    if(abs(sum(nZ))==len(nZ)):\n",
    "        return 0.1\n",
    "    pac_marg = LinearSVC()\n",
    "    pac_marg.fit(nX, nZ)\n",
    "    theta = create_theta_marg(pac_marg, X_val, delta)\n",
    "    err = cr(theta, Y_val)-1\n",
    "    return err\n",
    "\n",
    "def grad_delta(X_train, Y_train, Z_train, X_val, Y_val, Z_val, delta):\n",
    "    change = 0.000001\n",
    "    delta1 = delta-change\n",
    "    delta2 = delta+change\n",
    "    err1 =  err_delta(X_train, Y_train, Z_train, X_val, Y_val, Z_val, delta1)\n",
    "    err2 =  err_delta(X_train, Y_train, Z_train, X_val, Y_val, Z_val, delta2)\n",
    "    return (err2 - err1)/(2*change)\n",
    "\n",
    "def optimize_delta(X_train, Y_train, Z_train, X_val, Y_val, Z_val,start):\n",
    "    delta=start\n",
    "    g = grad_delta(X_train, Y_train, Z_train, X_val, Y_val, Z_val, delta)\n",
    "    n_iter = 1\n",
    "    vals=[]\n",
    "    err = err_delta(X_train, Y_train, Z_train, X_val, Y_val, Z_val, delta)\n",
    "    vals.append((err, delta))\n",
    "    N1 = len(X_val)\n",
    "    tau = 0.05/(N1**0.25)\n",
    "    while(abs(g)>0.01 and n_iter<20 and err>0.01):\n",
    "        eta = (start*0.1)/(n_iter+2)\n",
    "        delta = delta-eta*g\n",
    "        if(delta>tau):\n",
    "            delta = tau\n",
    "            break\n",
    "        if(delta<0.000001):\n",
    "            delta=0.000001\n",
    "            break\n",
    "            \n",
    "        g = grad_delta(X_train, Y_train, Z_train, X_val, Y_val, Z_val, delta)\n",
    "        n_iter+=1\n",
    "        err = err_delta(X_train, Y_train, Z_train, X_val, Y_val, Z_val, delta)\n",
    "        vals.append((err, delta))\n",
    "#     print(min(vals)[1])\n",
    "    vals.sort()\n",
    "    return vals[0]\n",
    "\n",
    "def create_theta_marg(pac_marg, test_set, delta):\n",
    "    N = len(test_set)\n",
    "    thet=[]\n",
    "    Z_pred = pac_marg.predict(test_set)\n",
    "    for i in range(N):\n",
    "        if(Z_pred[i]==1):\n",
    "            thet.append(delta)\n",
    "        else:\n",
    "            thet.append(1+delta)\n",
    "    return np.array(thet)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 253,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\ProgramData\\Anaconda3\\lib\\site-packages\\sklearn\\utils\\validation.py:578: DataConversionWarning: A column-vector y was passed when a 1d array was expected. Please change the shape of y to (n_samples, ), for example using ravel().\n",
      "  y = column_or_1d(y, warn=True)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Experiment Number : 1 over\n",
      "\n",
      "\n",
      "Experiment Number : 2 over\n",
      "\n",
      "\n",
      "Experiment Number : 3 over\n",
      "\n",
      "\n",
      "Experiment Number : 4 over\n",
      "\n",
      "\n",
      "Experiment Number : 5 over\n",
      "\n",
      "\n",
      "Experiment Number : 6 over\n",
      "\n",
      "\n",
      "Experiment Number : 7 over\n",
      "\n",
      "\n",
      "Experiment Number : 8 over\n",
      "\n",
      "\n",
      "Experiment Number : 9 over\n",
      "\n",
      "\n",
      "Experiment Number : 10 over\n",
      "\n",
      "\n",
      "Experiment Number : 11 over\n",
      "\n",
      "\n",
      "Experiment Number : 12 over\n",
      "\n",
      "\n",
      "Experiment Number : 13 over\n",
      "\n",
      "\n",
      "Experiment Number : 14 over\n",
      "\n",
      "\n",
      "Experiment Number : 15 over\n",
      "\n",
      "\n",
      "Experiment Number : 16 over\n",
      "\n",
      "\n",
      "Experiment Number : 17 over\n",
      "\n",
      "\n",
      "Experiment Number : 18 over\n",
      "\n",
      "\n",
      "Experiment Number : 19 over\n",
      "\n",
      "\n",
      "Experiment Number : 20 over\n",
      "\n",
      "\n",
      "Experiment Number : 21 over\n",
      "\n",
      "\n",
      "Experiment Number : 22 over\n",
      "\n",
      "\n",
      "Experiment Number : 23 over\n",
      "\n",
      "\n",
      "Experiment Number : 24 over\n",
      "\n",
      "\n",
      "Experiment Number : 25 over\n",
      "\n",
      "\n",
      "Experiment Number : 26 over\n",
      "\n",
      "\n",
      "Experiment Number : 27 over\n",
      "\n",
      "\n",
      "Experiment Number : 28 over\n",
      "\n",
      "\n",
      "Experiment Number : 29 over\n",
      "\n",
      "\n",
      "Experiment Number : 30 over\n",
      "\n",
      "\n",
      "Experiment Number : 31 over\n",
      "\n",
      "\n",
      "Experiment Number : 32 over\n",
      "\n",
      "\n",
      "Experiment Number : 33 over\n",
      "\n",
      "\n",
      "Experiment Number : 34 over\n",
      "\n",
      "\n",
      "Experiment Number : 35 over\n",
      "\n",
      "\n",
      "Experiment Number : 36 over\n",
      "\n",
      "\n",
      "Experiment Number : 37 over\n",
      "\n",
      "\n",
      "Experiment Number : 38 over\n",
      "\n",
      "\n",
      "Experiment Number : 39 over\n",
      "\n",
      "\n",
      "Experiment Number : 40 over\n",
      "\n",
      "\n",
      "Experiment Number : 41 over\n",
      "\n",
      "\n",
      "Experiment Number : 42 over\n",
      "\n",
      "\n",
      "Experiment Number : 43 over\n",
      "\n",
      "\n",
      "Experiment Number : 44 over\n",
      "\n",
      "\n",
      "Experiment Number : 45 over\n",
      "\n",
      "\n",
      "Experiment Number : 46 over\n",
      "\n",
      "\n",
      "Experiment Number : 47 over\n",
      "\n",
      "\n",
      "Experiment Number : 48 over\n",
      "\n",
      "\n",
      "Experiment Number : 49 over\n",
      "\n",
      "\n",
      "Experiment Number : 50 over\n",
      "\n",
      "\n",
      "Experiment Number : 51 over\n",
      "\n",
      "\n",
      "Experiment Number : 52 over\n",
      "\n",
      "\n",
      "Experiment Number : 53 over\n",
      "\n",
      "\n",
      "Experiment Number : 54 over\n",
      "\n",
      "\n",
      "Experiment Number : 55 over\n",
      "\n",
      "\n",
      "Experiment Number : 56 over\n",
      "\n",
      "\n",
      "Experiment Number : 57 over\n",
      "\n",
      "\n",
      "Experiment Number : 58 over\n",
      "\n",
      "\n",
      "Experiment Number : 59 over\n",
      "\n",
      "\n",
      "Experiment Number : 60 over\n",
      "\n",
      "\n",
      "Experiment Number : 61 over\n",
      "\n",
      "\n",
      "Experiment Number : 62 over\n",
      "\n",
      "\n",
      "Experiment Number : 63 over\n",
      "\n",
      "\n",
      "Experiment Number : 64 over\n",
      "\n",
      "\n",
      "Experiment Number : 65 over\n",
      "\n",
      "\n",
      "Experiment Number : 66 over\n",
      "\n",
      "\n",
      "Experiment Number : 67 over\n",
      "\n",
      "\n",
      "Experiment Number : 68 over\n",
      "\n",
      "\n",
      "Experiment Number : 69 over\n",
      "\n",
      "\n",
      "Experiment Number : 70 over\n",
      "\n",
      "\n",
      "Experiment Number : 71 over\n",
      "\n",
      "\n",
      "Experiment Number : 72 over\n",
      "\n",
      "\n",
      "Experiment Number : 73 over\n",
      "\n",
      "\n",
      "Experiment Number : 74 over\n",
      "\n",
      "\n",
      "Experiment Number : 75 over\n",
      "\n",
      "\n",
      "Experiment Number : 76 over\n",
      "\n",
      "\n",
      "Experiment Number : 77 over\n",
      "\n",
      "\n",
      "Experiment Number : 78 over\n",
      "\n",
      "\n",
      "Experiment Number : 79 over\n",
      "\n",
      "\n",
      "Experiment Number : 80 over\n",
      "\n",
      "\n",
      "Experiment Number : 81 over\n",
      "\n",
      "\n",
      "Experiment Number : 82 over\n",
      "\n",
      "\n",
      "Experiment Number : 83 over\n",
      "\n",
      "\n",
      "Experiment Number : 84 over\n",
      "\n",
      "\n",
      "Experiment Number : 85 over\n",
      "\n",
      "\n",
      "Experiment Number : 86 over\n",
      "\n",
      "\n",
      "Experiment Number : 87 over\n",
      "\n",
      "\n",
      "Experiment Number : 88 over\n",
      "\n",
      "\n",
      "Experiment Number : 89 over\n",
      "\n",
      "\n",
      "Experiment Number : 90 over\n",
      "\n",
      "\n",
      "Experiment Number : 91 over\n",
      "\n",
      "\n",
      "Experiment Number : 92 over\n",
      "\n",
      "\n",
      "Experiment Number : 93 over\n",
      "\n",
      "\n",
      "Experiment Number : 94 over\n",
      "\n",
      "\n",
      "Experiment Number : 95 over\n",
      "\n",
      "\n",
      "Experiment Number : 96 over\n",
      "\n",
      "\n",
      "Experiment Number : 97 over\n",
      "\n",
      "\n",
      "Experiment Number : 98 over\n",
      "\n",
      "\n",
      "Experiment Number : 99 over\n",
      "\n",
      "\n",
      "Experiment Number : 100 over\n",
      "\n",
      "\n"
     ]
    }
   ],
   "source": [
    "cr_marg_mega=[]\n",
    "eps_marg_whole=[]\n",
    "eps_marg_filtered = []\n",
    "\n",
    "\n",
    "for i in range(n_experiments):\n",
    "    cr_marg=[]\n",
    "    eps_marg_w=[]\n",
    "    eps_marg_f=[]\n",
    "    for N in R_N:\n",
    "        idx = (np.random.choice(train_X.shape[0], size=2*N, replace=False))\n",
    "        X = train_X[idx,:]\n",
    "        Y = train_Y[idx]\n",
    "        Z = train_Z[idx]\n",
    "#         print(X.shape)\n",
    "        X_train, X_val, Y_train, Y_val, Z_train, Z_val = train_test_split(X,Y,Z, test_size=0.5, random_state=42)\n",
    "        X_train = np.array(X_train)\n",
    "        Z_train = np.array(Z_train)\n",
    "        Z_train = Z_train.reshape((len(Z_train),1))\n",
    "        \n",
    "        \n",
    "        delta=min(0.0005,0.001/(N**0.25))\n",
    "        err = err_delta(X_train, Y_train, Z_train, X_val, Y_val, Z_val, delta, limit=0)\n",
    "        del_list = [(err,delta)]\n",
    "        \n",
    "        param_list = [10**i for i in range(-5,0)]\n",
    "        for start in param_list:\n",
    "#             print(start)\n",
    "            start1 = start/(N**0.25)\n",
    "            del_list.append(optimize_delta(X_train, Y_train, Z_train, X_val, Y_val, Z_val,start1))\n",
    "        \n",
    "        del_list.sort()\n",
    "        delta = del_list[0][1]\n",
    "        \n",
    "        nX,nY,nZ = filter_samples(X_train, Y_train, Z_train, delta)\n",
    "        hh=1\n",
    "        while(hh<len(del_list) and abs(sum(nZ))==len(nZ)):\n",
    "            delta= del_list[hh][1]\n",
    "            nX,nY,nZ = filter_samples(X_train, Y_train, Z_train,delta)\n",
    "            hh+=1\n",
    "        \n",
    "        if(abs(sum(nZ))==len(nZ)):\n",
    "            delta/=2\n",
    "            nX,nY,nZ = filter_samples(X_train, Y_train, Z_train,delta)\n",
    "            \n",
    "            \n",
    "        pac_marg = LinearSVC()\n",
    "        pac_marg.fit(nX, nZ)\n",
    "        theta = create_theta_marg(pac_marg, ts_X, delta)\n",
    "        ans = cr(theta, ts_Y)-1\n",
    "#         print(ans)\n",
    "        cr_marg.append(ans)\n",
    "        eps_marg_w.append(1 - pac_marg.score(ts_X,ts_Z))\n",
    "        \n",
    "        tsnX,tsnY,tsnZ = filter_samples(ts_X, ts_Y, ts_Z, delta)\n",
    "        \n",
    "        eps_marg_f.append(1-pac_marg.score(tsnX,tsnZ))\n",
    "#         print('For N = '+ str(N) + ' Value of delta used = ' + str(delta))\n",
    "        \n",
    "        \n",
    "    cr_marg_mega.append(cr_marg)\n",
    "    eps_marg_whole.append(eps_marg_w)\n",
    "    eps_marg_filtered.append(eps_marg_f)\n",
    "    print('Experiment Number : ' + str(i+1) + ' over\\n\\n')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 254,
   "metadata": {},
   "outputs": [],
   "source": [
    "cr_marg=np.array(cr_marg_mega)\n",
    "cr_marg_mean, cr_marg_err = err_means(cr_marg)\n",
    "\n",
    "\n",
    "eps_marg_W=np.array(eps_marg_whole)\n",
    "eps_marg_W_mean, eps_marg_W_err = err_means(eps_marg_W)\n",
    "\n",
    "\n",
    "eps_marg_F=np.array(eps_marg_filtered)\n",
    "eps_marg_F_mean, eps_marg_F_err = err_means(eps_marg_F)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 256,
   "metadata": {},
   "outputs": [],
   "source": [
    "font = {'family' : 'normal',\n",
    "        'weight' : 'bold',\n",
    "        'size'   : 12}\n",
    "\n",
    "plt.rc('font', **font)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 257,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\ProgramData\\Anaconda3\\lib\\site-packages\\matplotlib\\font_manager.py:1320: UserWarning: findfont: Font family ['normal'] not found. Falling back to DejaVu Sans\n",
      "  (prop.get_family(), self.defaultFamily[fontext]))\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ce119c8240>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.errorbar(R_N, cr_gen_mean, yerr= cr_gen_err ) \n",
    "plt.errorbar(R_N, cr_marg_mean, yerr=cr_marg_err) \n",
    "\n",
    "# plt.legend() \n",
    "plt.xlabel('Number of Samples') \n",
    "# naming the y axis \n",
    "plt.ylabel('Competitive Ratio - 1') \n",
    "# plt.title('Performance Plots for Margin Based and General PAC Learning when d=' + str(d)) \n",
    "plt.show()\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 259,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\ProgramData\\Anaconda3\\lib\\site-packages\\matplotlib\\font_manager.py:1320: UserWarning: findfont: Font family ['normal'] not found. Falling back to DejaVu Sans\n",
      "  (prop.get_family(), self.defaultFamily[fontext]))\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ce10f97e48>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.errorbar(R_N, eps_marg_W_mean, yerr= eps_marg_W_err  ,label = \"Error of Margin Learner on entire samples \") \n",
    "plt.errorbar(R_N, eps_marg_F_mean, yerr=eps_marg_F_err , label = \"Error of Margin Learner on filtered samples\") \n",
    "plt.errorbar(R_N, eps_gen_mean, yerr=eps_gen_err , label = \"Error of General PAC learner\") \n",
    "\n",
    "# plt.title('Error Plots for Margin Based and General PAC Learning when d=' + str(d)) \n",
    "\n",
    "\n",
    "# plt.legend() \n",
    "plt.xlabel('Number of Samples') \n",
    "# naming the y axis \n",
    "plt.ylabel('Misclassification Error') \n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 238,
   "metadata": {},
   "outputs": [],
   "source": [
    "#saving\n",
    "np.savez('d'+str(d), eps_marg_W_mean = eps_marg_W_mean, eps_marg_W_err=eps_marg_W_err, eps_marg_F_mean=eps_marg_F_mean, eps_marg_F_err=eps_marg_F_err, eps_gen_mean = eps_gen_mean, eps_gen_err=eps_gen_err, cr_gen_mean=cr_gen_mean, cr_gen_err=cr_gen_err, cr_marg_mean=cr_marg_mean, cr_marg_err = cr_marg_err )\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Experiments-Code/PAC_learning_Noise.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Best accuracy is 99.19\n",
      "0.007900000000000018 0.0 0.9921\n",
      "CR is 0.04266333320311522\n",
      "Best accuracy is 94.353\n",
      "0.05910000000000004 0.05 0.992\n",
      "CR is 0.16465039587011554\n",
      "Best accuracy is 88.784\n",
      "0.11209999999999998 0.1 0.9838\n",
      "CR is 0.24217935285717518\n",
      "Best accuracy is 83.005\n",
      "0.1644 0.15000000000000002 0.9711\n",
      "CR is 0.3183153213892267\n",
      "Best accuracy is 78.958\n",
      "0.21140000000000003 0.2 0.983\n",
      "CR is 0.33877348430896026\n",
      "Best accuracy is 72.547\n",
      "0.2784 0.25 0.9535\n",
      "CR is 0.3996778783223671\n",
      "Best accuracy is 68.753\n",
      "0.3194 0.30000000000000004 0.9613\n",
      "CR is 0.42432735526008436\n",
      "Best accuracy is 63.856\n",
      "0.36329999999999996 0.35000000000000003 0.9555\n",
      "CR is 0.473117501743034\n",
      "Best accuracy is 59.084\n",
      "0.4072 0.4 0.9373\n",
      "CR is 0.47322484685749444\n",
      "1\n",
      "Best accuracy is 99.24\n",
      "0.009399999999999964 0.0 0.9906\n",
      "CR is 0.046537726631196596\n",
      "Best accuracy is 93.867\n",
      "0.06220000000000003 0.05 0.9856\n",
      "CR is 0.16855023838601757\n",
      "Best accuracy is 86.989\n",
      "0.13580000000000003 0.1 0.9601\n",
      "CR is 0.2576125586845861\n",
      "Best accuracy is 84.198\n",
      "0.15769999999999995 0.15000000000000002 0.9858\n",
      "CR is 0.28687495207825053\n",
      "Best accuracy is 79.064\n",
      "0.21409999999999996 0.2 0.9785\n",
      "CR is 0.34343174328277404\n",
      "Best accuracy is 72.198\n",
      "0.2682 0.25 0.9487\n",
      "CR is 0.4183618922150423\n",
      "Best accuracy is 68.93\n",
      "0.31789999999999996 0.30000000000000004 0.9666\n",
      "CR is 0.427430815311018\n",
      "Best accuracy is 63.126\n",
      "0.37270000000000003 0.35000000000000003 0.9419\n",
      "CR is 0.4678339725975096\n",
      "Best accuracy is 58.837\n",
      "0.4123 0.4 0.9291\n",
      "CR is 0.46702904503349063\n",
      "2\n",
      "Best accuracy is 99.23\n",
      "0.009499999999999953 0.0 0.9905\n",
      "CR is 0.04678461285508284\n",
      "Best accuracy is 93.378\n",
      "0.06569999999999998 0.05 0.9804\n",
      "CR is 0.17070314359032546\n",
      "Best accuracy is 87.176\n",
      "0.13249999999999995 0.1 0.9677\n",
      "CR is 0.24430431254629492\n",
      "Best accuracy is 82.952\n",
      "0.17120000000000002 0.15000000000000002 0.969\n",
      "CR is 0.318489052433109\n",
      "Best accuracy is 78.62\n",
      "0.21289999999999998 0.2 0.9734\n",
      "CR is 0.3545029547836889\n",
      "Best accuracy is 72.954\n",
      "0.26459999999999995 0.25 0.957\n",
      "CR is 0.41199256063669454\n",
      "Best accuracy is 68.785\n",
      "0.31689999999999996 0.30000000000000004 0.9676\n",
      "CR is 0.417649287792345\n",
      "Best accuracy is 63.77\n",
      "0.3731 0.35000000000000003 0.9581\n",
      "CR is 0.4659700947058458\n",
      "Best accuracy is 58.915\n",
      "0.41910000000000003 0.4 0.9331\n",
      "CR is 0.47205995690370295\n",
      "3\n",
      "Best accuracy is 99.255\n",
      "0.007800000000000029 0.0 0.9922\n",
      "CR is 0.04239245215837362\n",
      "Best accuracy is 91.472\n",
      "0.08189999999999997 0.05 0.9621\n",
      "CR is 0.1741221351925233\n",
      "Best accuracy is 87.649\n",
      "0.12380000000000002 0.1 0.9691\n",
      "CR is 0.25064561561499343\n",
      "Best accuracy is 84.064\n",
      "0.15559999999999996 0.15000000000000002 0.9825\n",
      "CR is 0.3160149793863021\n",
      "Best accuracy is 78.995\n",
      "0.21419999999999995 0.2 0.9798\n",
      "CR is 0.35267670496584547\n",
      "Best accuracy is 73.203\n",
      "0.26380000000000003 0.25 0.9638\n",
      "CR is 0.3993830707863173\n",
      "Best accuracy is 67.984\n",
      "0.31189999999999996 0.30000000000000004 0.9523\n",
      "CR is 0.43353534042356134\n",
      "Best accuracy is 63.587\n",
      "0.37670000000000003 0.35000000000000003 0.9461\n",
      "CR is 0.4600887956220996\n",
      "Best accuracy is 58.209\n",
      "0.42300000000000004 0.4 0.9059\n",
      "CR is 0.48112720649143226\n",
      "4\n",
      "Best accuracy is 99.217\n",
      "0.007800000000000029 0.0 0.9922\n",
      "CR is 0.04239245215837362\n",
      "Best accuracy is 92.363\n",
      "0.07979999999999998 0.05 0.9676\n",
      "CR is 0.17975726529629\n",
      "Best accuracy is 86.862\n",
      "0.13170000000000004 0.1 0.9591\n",
      "CR is 0.2581940528213793\n",
      "Best accuracy is 83.857\n",
      "0.16669999999999996 0.15000000000000002 0.9824\n",
      "CR is 0.3265521961402984\n",
      "Best accuracy is 79.075\n",
      "0.21020000000000005 0.2 0.9807\n",
      "CR is 0.3531564119609034\n",
      "Best accuracy is 73.453\n",
      "0.27059999999999995 0.25 0.9619\n",
      "CR is 0.40764529628467594\n",
      "Best accuracy is 69.012\n",
      "0.30820000000000003 0.30000000000000004 0.9686\n",
      "CR is 0.4251363349582302\n",
      "Best accuracy is 63.54\n",
      "0.368 0.35000000000000003 0.9503\n",
      "CR is 0.46443282911974304\n",
      "Best accuracy is 59.202\n",
      "0.4132 0.4 0.9477\n",
      "CR is 0.46656260559121154\n",
      "5\n",
      "Best accuracy is 99.232\n",
      "0.008099999999999996 0.0 0.9919\n",
      "CR is 0.043199999999999905\n",
      "Best accuracy is 92.828\n",
      "0.06659999999999999 0.05 0.977\n",
      "CR is 0.16457723729639429\n",
      "Best accuracy is 88.983\n",
      "0.11360000000000003 0.1 0.9838\n",
      "CR is 0.2202087225256204\n",
      "Best accuracy is 83.687\n",
      "0.16190000000000004 0.15000000000000002 0.9792\n",
      "CR is 0.3078069384134119\n",
      "Best accuracy is 77.097\n",
      "0.23119999999999996 0.2 0.9495\n",
      "CR is 0.3579858766468824\n",
      "Best accuracy is 73.46\n",
      "0.2691 0.25 0.97\n",
      "CR is 0.41180015350001686\n",
      "Best accuracy is 68.747\n",
      "0.31200000000000006 0.30000000000000004 0.9632\n",
      "CR is 0.4227370247386717\n",
      "Best accuracy is 63.33\n",
      "0.3758 0.35000000000000003 0.9368\n",
      "CR is 0.47419256450740876\n",
      "Best accuracy is 58.858\n",
      "0.40880000000000005 0.4 0.9451\n",
      "CR is 0.47980807005988124\n",
      "6\n",
      "Best accuracy is 99.261\n",
      "0.008199999999999985 0.0 0.9918\n",
      "CR is 0.04346584866305969\n",
      "Best accuracy is 94.127\n",
      "0.05630000000000002 0.05 0.9901\n",
      "CR is 0.1626574035791155\n",
      "Best accuracy is 88.009\n",
      "0.11929999999999996 0.1 0.9738\n",
      "CR is 0.2585367121540907\n",
      "Best accuracy is 82.718\n",
      "0.17269999999999996 0.15000000000000002 0.9667\n",
      "CR is 0.303235380172143\n",
      "Best accuracy is 79.232\n",
      "0.21750000000000003 0.2 0.9818\n",
      "CR is 0.3576084201532208\n",
      "Best accuracy is 73.766\n",
      "0.26680000000000004 0.25 0.9757\n",
      "CR is 0.40542235925188264\n",
      "Best accuracy is 68.082\n",
      "0.31999999999999995 0.30000000000000004 0.9487\n",
      "CR is 0.42404379723534547\n",
      "Best accuracy is 64.125\n",
      "0.36539999999999995 0.35000000000000003 0.9566\n",
      "CR is 0.4650227421743265\n",
      "Best accuracy is 59.09\n",
      "0.41800000000000004 0.4 0.9449\n",
      "CR is 0.4742935122647378\n",
      "7\n",
      "Best accuracy is 99.245\n",
      "0.00880000000000003 0.0 0.9912\n",
      "CR is 0.045027991294305236\n",
      "Best accuracy is 93.182\n",
      "0.0685 0.05 0.9778\n",
      "CR is 0.17301656889811823\n",
      "Best accuracy is 88.883\n",
      "0.11729999999999996 0.1 0.9844\n",
      "CR is 0.23243431729209907\n",
      "Best accuracy is 83.213\n",
      "0.17169999999999996 0.15000000000000002 0.9758\n",
      "CR is 0.3058297833128123\n",
      "Best accuracy is 79.167\n",
      "0.20479999999999998 0.2 0.9815\n",
      "CR is 0.36515568605833737\n",
      "Best accuracy is 73.951\n",
      "0.26039999999999996 0.25 0.9775\n",
      "CR is 0.37652379781374257\n",
      "Best accuracy is 66.794\n",
      "0.3328 0.30000000000000004 0.9166\n",
      "CR is 0.4364618036865773\n",
      "Best accuracy is 64.031\n",
      "0.36529999999999996 0.35000000000000003 0.9618\n",
      "CR is 0.43875432205461484\n",
      "Best accuracy is 58.274\n",
      "0.4192 0.4 0.9072\n",
      "CR is 0.4893105032018006\n",
      "8\n",
      "Best accuracy is 99.201\n",
      "0.010099999999999998 0.0 0.9899\n",
      "CR is 0.04823940298138041\n",
      "Best accuracy is 94.391\n",
      "0.05720000000000003 0.05 0.9913\n",
      "CR is 0.1520272803577174\n",
      "Best accuracy is 87.767\n",
      "0.12239999999999995 0.1 0.9719\n",
      "CR is 0.25915717020382134\n",
      "Best accuracy is 81.315\n",
      "0.18920000000000003 0.15000000000000002 0.9507\n",
      "CR is 0.306003980575537\n",
      "Best accuracy is 77.823\n",
      "0.21599999999999997 0.2 0.9654\n",
      "CR is 0.35587496796545515\n",
      "Best accuracy is 73.697\n",
      "0.25939999999999996 0.25 0.9696\n",
      "CR is 0.3981190858156547\n",
      "Best accuracy is 69.076\n",
      "0.3185 0.30000000000000004 0.9664\n",
      "CR is 0.4314432541047155\n",
      "Best accuracy is 63.086\n",
      "0.3688 0.35000000000000003 0.9344\n",
      "CR is 0.4762942623147468\n",
      "Best accuracy is 59.104\n",
      "0.41869999999999996 0.4 0.9309\n",
      "CR is 0.5008967524852717\n",
      "9\n",
      "Best accuracy is 99.263\n",
      "0.008900000000000019 0.0 0.9911\n",
      "CR is 0.045283109433871704\n",
      "Best accuracy is 93.71\n",
      "0.06399999999999995 0.05 0.9838\n",
      "CR is 0.1507369636931737\n",
      "Best accuracy is 88.032\n",
      "0.12519999999999998 0.1 0.9741\n",
      "CR is 0.24303569046590057\n",
      "Best accuracy is 84.053\n",
      "0.16059999999999997 0.15000000000000002 0.9852\n",
      "CR is 0.31041571784275757\n",
      "Best accuracy is 78.788\n",
      "0.21319999999999995 0.2 0.9762\n",
      "CR is 0.3557852261659551\n",
      "Best accuracy is 73.915\n",
      "0.26049999999999995 0.25 0.9766\n",
      "CR is 0.40729878826673716\n",
      "Best accuracy is 68.531\n",
      "0.31420000000000003 0.30000000000000004 0.9612\n",
      "CR is 0.4520625026233167\n",
      "Best accuracy is 62.971\n",
      "0.36960000000000004 0.35000000000000003 0.92\n",
      "CR is 0.45504118984993625\n",
      "Best accuracy is 59.005\n",
      "0.40080000000000005 0.4 0.9463\n",
      "CR is 0.4711224756932437\n",
      "10\n"
     ]
    }
   ],
   "source": [
    "\n",
    "# coding: utf-8\n",
    "\n",
    "# In[201]:\n",
    "\n",
    "\n",
    "import numpy as np\n",
    "from sklearn.svm import LinearSVC\n",
    "from sklearn.model_selection import train_test_split\n",
    "import matplotlib.pyplot as plt\n",
    "import random\n",
    "\n",
    "\n",
    "# In[202]:\n",
    "\n",
    "\n",
    "def choose_hyperplane(d):\n",
    "    sig = 1/np.sqrt(d)\n",
    "    return np.random.normal(0, sig, size=(d))\n",
    "\n",
    "\n",
    "\n",
    "def perceptron(X,t,max_iter=100, eta=0):\n",
    "    N = len(X)\n",
    "    d = len(X[0])\n",
    "    N_chances = 1\n",
    "    cand = []\n",
    "    flag=0\n",
    "    tX = []\n",
    "    for i in range(N):\n",
    "        tX.append(t[i]*X[i])\n",
    "    W = choose_hyperplane(d)\n",
    "    best = W\n",
    "    best_acc = 0\n",
    "    for n in range(N_chances):\n",
    "        W = choose_hyperplane(d)\n",
    "        W = W/np.linalg.norm(W)\n",
    "        for k in range(max_iter):\n",
    "            err = [int(np.dot(W,x)>=0) for x in tX]\n",
    "    #        print(k, ' ', sum(err)*100.0/len(err))\n",
    "            acc=(sum(err)*100.0/len(err))\n",
    "    #         print(acc)\n",
    "            if(acc>99.5*(1-eta)):\n",
    "                print('Pretty Good!!')\n",
    "                return W/np.linalg.norm(W)\n",
    "            if(acc > best_acc):\n",
    "                best_acc = acc\n",
    "                best = W\n",
    "            for i in range(N):\n",
    "                err[i] = int(np.dot(W,tX[i])>=0)\n",
    "                if(err[i]>0):\n",
    "                    #correctly classified\n",
    "                    prob = eta/(1-eta)\n",
    "                    if(np.random.uniform(0,1)<prob):\n",
    "                        W = W + tX[i]\n",
    "                else:\n",
    "                    W = W + tX[i]\n",
    "\n",
    "            \n",
    "    W = best\n",
    "    print(\"Best accuracy is \" + str(best_acc))\n",
    "    return W/np.linalg.norm(W)\n",
    "\n",
    "\n",
    "\n",
    "def f(W,x):\n",
    "    if(np.dot(W,x)>=0):\n",
    "        return 1\n",
    "    else:\n",
    "        return -1\n",
    "    \n",
    "    \n",
    "def create_y_val(x):\n",
    "    return 2/(1+np.exp(-x))\n",
    "    \n",
    "def pred(W,X):\n",
    "    return [f(W,x) for x in X]\n",
    "\n",
    "\n",
    "# In[203]:\n",
    "\n",
    "\n",
    "e = np.exp(1)\n",
    "def pdf(x):\n",
    "#     e = np.exp(1)\n",
    "    return x*np.exp(-x) * e / (e-2)\n",
    "\n",
    "def create_distribution():\n",
    "    arr = [0.001 * x for x in range(1000)]\n",
    "    pd_arr = list(map(pdf, arr))\n",
    "    dis = pd_arr/sum(pd_arr) \n",
    "    return np.array(arr), np.array(dis)\n",
    "\n",
    "\n",
    "def create_along_W(W):\n",
    "    beta = np.random.uniform(-1,1)\n",
    "    noise = np.random.normal(0,1/np.sqrt(d),size=(d))\n",
    "    return beta*np.reshape(W, (d)) + noise \n",
    "\n",
    "\n",
    "\n",
    "\n",
    "def create_ds(W, d, N):\n",
    "    ds=[]\n",
    "    Y = []\n",
    "    Z = []\n",
    "    sig = 1/np.sqrt(d)\n",
    "    alpha = 0.66\n",
    "    for i in range(N):\n",
    "        x1 = np.random.normal(0,sig,size=(d))\n",
    "        x2 = create_along_W(W)\n",
    "        if(np.random.uniform(0,1)<alpha):\n",
    "            x=x1\n",
    "        else:\n",
    "            x=x2\n",
    "        val = np.dot(W,x)\n",
    "        if(val>=0):\n",
    "            z=1\n",
    "        else:\n",
    "            z=-1\n",
    "        \n",
    "        y=create_y_val(val)\n",
    "        ds.append(x)\n",
    "        Z.append(z)\n",
    "        Y.append(y)\n",
    "        \n",
    "    return np.array(ds), np.array(Z), np.array(Y)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "    \n",
    "\n",
    "def corruption_mask(Z, Y, eta):\n",
    "    arr, dis = create_distribution()\n",
    "    nZ = []\n",
    "    nY = []\n",
    "    if(len(Z)!=len(Y)):\n",
    "        print('ErrorZneqY')\n",
    "    for ss in range(len(Z)):\n",
    "        y = Y[ss]\n",
    "        z = Z[ss]\n",
    "        if(np.random.uniform(0,1)<eta):\n",
    "            if(z==1):\n",
    "                y=np.random.choice(arr, 1, p=dis)[0]\n",
    "                nZ.append(-1)\n",
    "            else:\n",
    "                y=np.random.uniform(1,2)\n",
    "                nZ.append(1)\n",
    "            nY.append(y)\n",
    "        else:\n",
    "            nZ.append(z)\n",
    "            nY.append(y)\n",
    "    \n",
    "    return np.array(nZ), np.array(nY)\n",
    "\n",
    "\n",
    "def create_y(W, X, Z, method=1):\n",
    "    Y = []\n",
    "    N = len(Z)\n",
    "    for i in range(N):\n",
    "        if(method==1):\n",
    "            if(Z[i]==1):\n",
    "                y  = np.random.uniform(1,2)\n",
    "            else:\n",
    "                y = np.random.uniform(0,1)\n",
    "        else:\n",
    "            y = f(np.dot(W,X[i]))\n",
    "        Y.append(y)\n",
    "    return Y\n",
    "        \n",
    "        \n",
    "def score(W, X, Z):\n",
    "    return sum(pred(W,X)==Z)/len(Z)\n",
    "\n",
    "\n",
    "\n",
    "def alg(Z,p):\n",
    "    theta = []\n",
    "    for z in Z:\n",
    "        if(z>0):\n",
    "            theta.append(np.sqrt(p))\n",
    "        else:\n",
    "            theta.append(1)\n",
    "    return theta\n",
    "     \n",
    "    \n",
    "def g(theta, y):\n",
    "        opt = min(1,y)\n",
    "        if(theta>y):\n",
    "            alg = y\n",
    "        else:\n",
    "            alg = (1+theta)\n",
    "        \n",
    "        return alg/opt\n",
    "\n",
    "def cr(theta, Y):\n",
    "    CR = []\n",
    "    if(len(theta)!=len(Y)):\n",
    "        print('ERRROR!!!!!!!!!\\n\\n')\n",
    "    for i in range(len(theta)):\n",
    "        CR.append(g(theta[i],Y[i]))\n",
    "    \n",
    "    CR = np.array(CR)\n",
    "    return np.mean(CR)\n",
    "\n",
    "\n",
    "def err_means(a):\n",
    "    mu = np.mean(a, axis=0)\n",
    "    err = np.std(a, axis=0)\n",
    "    return mu,err\n",
    "\n",
    "\n",
    "# In[ ]:\n",
    "\n",
    "\n",
    "sample_size=10**5\n",
    "d=100\n",
    "W = choose_hyperplane(d)\n",
    "\n",
    "train_X, train_Z, train_Y = create_ds(W,d,sample_size)\n",
    "val_X, val_Z, val_Y = create_ds(W,d,10**4)\n",
    "ts_X, ts_Z, ts_Y = create_ds(W,d,10**3)\n",
    "\n",
    "\n",
    "n_experiments=10\n",
    "CR_mega=[]\n",
    "p_mega = []\n",
    "eps_mega = []\n",
    "\n",
    "for i in range(n_experiments):\n",
    "    noise_range = [0.05 * i for i in range(9)]\n",
    "    CR_range = []\n",
    "    p_range = []\n",
    "    eps_range=[]\n",
    "    for eta in noise_range:\n",
    "        \n",
    "        noisy_train_Z, noisy_train_Y = corruption_mask(train_Z,train_Y, eta=eta)\n",
    "        \n",
    "        noisy_ts_Z, noisy_ts_Y = corruption_mask(ts_Z, ts_Y,eta=eta)\n",
    "        \n",
    "        noisy_val_Z, noisy_val_Y = corruption_mask(val_Z, val_Y, eta=eta)\n",
    "\n",
    "        Wcap = perceptron(train_X, noisy_train_Z,max_iter=20, eta=eta)\n",
    "\n",
    "\n",
    "        eps=1-score(Wcap, val_X, noisy_val_Z)\n",
    "        check = score(Wcap, val_X, val_Z)\n",
    "        p = max(eps, eta)\n",
    "        print(eps, eta, check)\n",
    "\n",
    "        theta = alg(pred(W,ts_X),p)\n",
    "        temp = cr(theta, noisy_ts_Y)-1\n",
    "        print(\"CR is \" + str(temp))\n",
    "        CR_range.append(temp)\n",
    "        p_range.append(eta)\n",
    "        eps_range.append(eps)\n",
    "        \n",
    "    CR_mega.append(CR_range)\n",
    "    p_mega.append(p_range)\n",
    "    eps_mega.append(eps_range)\n",
    "    print(str(i+1))\n",
    "    \n",
    "CR_arr = np.array(CR_mega)\n",
    "p_arr = np.array(p_mega)\n",
    "eps_arr = np.array(eps_mega)\n",
    "CR_mean, CR_err = err_means(CR_arr)\n",
    "p_mean, p_err = err_means(p_arr)\n",
    "eps_mean, eps_err = err_means(eps_arr)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x1c8ea5cfa90>"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\ProgramData\\Anaconda3\\lib\\site-packages\\matplotlib\\font_manager.py:1320: UserWarning: findfont: Font family ['normal'] not found. Falling back to DejaVu Sans\n",
      "  (prop.get_family(), self.defaultFamily[fontext]))\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1c8f07bfa58>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# In[ ]:\n",
    "\n",
    "font = {'family' : 'normal',\n",
    "        'weight' : 'bold',\n",
    "        'size'   : 12}\n",
    "\n",
    "plt.rc('font', **font)\n",
    "\n",
    "plt.errorbar(p_mean, CR_mean, yerr = CR_err, xerr=p_err, label = \"Competitive Ratio - 1\") \n",
    "plt.errorbar(p_mean, eps_mean, yerr = eps_err, xerr=p_err, label = \"Classification Error\") \n",
    "\n",
    "plt.xlabel('Noise')\n",
    "plt.legend()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.savez('corrupt', crm=CR_mean, em=eps_mean, crerr=CR_err, eps_err=eps_err, p_mean=p_mean, p_err=p_err)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

